Search for the rare hadronic decay $B_s^0\to p \bar{p}$

A search for the rare hadronic decay $B_s^0\to p \bar{p}$ is performed using proton-proton collision data recorded by the LHCb experiment at a center-of-mass energy of 13 TeV, corresponding to an integrated luminosity of 6 fb$^{-1}$. No evidence of the decay is found and an upper limit on its branching fraction is set at ${\cal B}(B_s^0\to p \bar{p}) < 4.4~(5.1) \times 10^{-9}$ at 90% (95%) confidence level; this is currently the world's best upper limit. The decay mode $B^0\to p \bar{p}$ is measured with very large significance, confirming the first observation by the LHCb experiment in 2017. The branching fraction is determined to be ${\cal B}(B^0\to p \bar{p}) = \rm (1.27 \pm 0.15 \pm 0.05 \pm 0.04) \times 10^{-8}$, where the first uncertainty is statistical, the second is systematic and the third is due to the external branching fraction of the normalization channel $B^0\to K^+\pi^-$. The combination of the two LHCb measurements of the $B^0\to p \bar{p}$ branching fraction yields ${\cal B}(B^0\to p \bar{p}) = \rm (1.27 \pm 0.13 \pm 0.05 \pm 0.03) \times 10^{-8}$.

==> figs/Fig1.C <==
void combined_kpi_fig()
{
//=========Macro generated from canvas: ca/ca
//=========  (Sat Apr  2 09:41:35 2022) by ROOT version 6.22/06
   TCanvas *ca = new TCanvas("ca", "ca",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   ca->SetHighLightColor(2);
   ca->Range(5043.067,-0.8710946,5789.733,4.573247);
   ca->SetFillColor(0);
   ca->SetBorderMode(0);
   ca->SetBorderSize(2);
   ca->SetLogy();
   ca->SetTickx(1);
   ca->SetTicky(1);
   ca->SetLeftMargin(0.14);
   ca->SetRightMargin(0.05);
   ca->SetTopMargin(0.05);
   ca->SetBottomMargin(0.16);
   ca->SetFrameLineWidth(2);
   ca->SetFrameBorderMode(0);
   ca->SetFrameLineWidth(2);
   ca->SetFrameBorderMode(0);
   
   Double_t Data_fx3001[200] = {
   5151.5,
   5154.5,
   5157.5,
   5160.5,
   5163.5,
   5166.5,
   5169.5,
   5172.5,
   5175.5,
   5178.5,
   5181.5,
   5184.5,
   5187.5,
   5190.5,
   5193.5,
   5196.5,
   5199.5,
   5202.5,
   5205.5,
   5208.5,
   5211.5,
   5214.5,
   5217.5,
   5220.5,
   5223.5,
   5226.5,
   5229.5,
   5232.5,
   5235.5,
   5238.5,
   5241.5,
   5244.5,
   5247.5,
   5250.5,
   5253.5,
   5256.5,
   5259.5,
   5262.5,
   5265.5,
   5268.5,
   5271.5,
   5274.5,
   5277.5,
   5280.5,
   5283.5,
   5286.5,
   5289.5,
   5292.5,
   5295.5,
   5298.5,
   5301.5,
   5304.5,
   5307.5,
   5310.5,
   5313.5,
   5316.5,
   5319.5,
   5322.5,
   5325.5,
   5328.5,
   5331.5,
   5334.5,
   5337.5,
   5340.5,
   5343.5,
   5346.5,
   5349.5,
   5352.5,
   5355.5,
   5358.5,
   5361.5,
   5364.5,
   5367.5,
   5370.5,
   5373.5,
   5376.5,
   5379.5,
   5382.5,
   5385.5,
   5388.5,
   5391.5,
   5394.5,
   5397.5,
   5400.5,
   5403.5,
   5406.5,
   5409.5,
   5412.5,
   5415.5,
   5418.5,
   5421.5,
   5424.5,
   5427.5,
   5430.5,
   5433.5,
   5436.5,
   5439.5,
   5442.5,
   5445.5,
   5448.5,
   5451.5,
   5454.5,
   5457.5,
   5460.5,
   5463.5,
   5466.5,
   5469.5,
   5472.5,
   5475.5,
   5478.5,
   5481.5,
   5484.5,
   5487.5,
   5490.5,
   5493.5,
   5496.5,
   5499.5,
   5502.5,
   5505.5,
   5508.5,
   5511.5,
   5514.5,
   5517.5,
   5520.5,
   5523.5,
   5526.5,
   5529.5,
   5532.5,
   5535.5,
   5538.5,
   5541.5,
   5544.5,
   5547.5,
   5550.5,
   5553.5,
   5556.5,
   5559.5,
   5562.5,
   5565.5,
   5568.5,
   5571.5,
   5574.5,
   5577.5,
   5580.5,
   5583.5,
   5586.5,
   5589.5,
   5592.5,
   5595.5,
   5598.5,
   5601.5,
   5604.5,
   5607.5,
   5610.5,
   5613.5,
   5616.5,
   5619.5,
   5622.5,
   5625.5,
   5628.5,
   5631.5,
   5634.5,
   5637.5,
   5640.5,
   5643.5,
   5646.5,
   5649.5,
   5652.5,
   5655.5,
   5658.5,
   5661.5,
   5664.5,
   5667.5,
   5670.5,
   5673.5,
   5676.5,
   5679.5,
   5682.5,
   5685.5,
   5688.5,
   5691.5,
   5694.5,
   5697.5,
   5700.5,
   5703.5,
   5706.5,
   5709.5,
   5712.5,
   5715.5,
   5718.5,
   5721.5,
   5724.5,
   5727.5,
   5730.5,
   5733.5,
   5736.5,
   5739.5,
   5742.5,
   5745.5,
   5748.5};
   Double_t Data_fy3001[200] = {
   389,
   357,
   323,
   336,
   332,
   294,
   302,
   303,
   255,
   295,
   284,
   292,
   283,
   360,
   327,
   330,
   334,
   368,
   367,
   394,
   408,
   445,
   490,
   616,
   638,
   751,
   847,
   1045,
   1264,
   1508,
   1884,
   2303,
   2775,
   3457,
   4124,
   4947,
   5876,
   6824,
   7745,
   8557,
   9192,
   9761,
   10368,
   10329,
   10281,
   9771,
   9198,
   8648,
   7440,
   6686,
   5752,
   5062,
   4094,
   3381,
   2807,
   2231,
   1736,
   1449,
   1151,
   1035,
   871,
   780,
   714,
   714,
   689,
   711,
   740,
   717,
   781,
   843,
   917,
   839,
   872,
   877,
   813,
   705,
   717,
   638,
   526,
   457,
   414,
   304,
   286,
   224,
   175,
   143,
   135,
   98,
   78,
   71,
   55,
   48,
   39,
   40,
   34,
   35,
   26,
   29,
   14,
   17,
   10,
   20,
   12,
   10,
   18,
   11,
   13,
   5,
   10,
   9,
   8,
   14,
   7,
   9,
   7,
   8,
   14,
   8,
   7,
   5,
   5,
   8,
   3,
   5,
   7,
   2,
   6,
   2,
   4,
   6,
   5,
   7,
   6,
   9,
   5,
   8,
   2,
   3,
   5,
   1,
   2,
   2,
   7,
   2,
   2,
   5,
   2,
   3,
   0,
   4,
   1,
   2,
   3,
   1,
   3,
   6,
   1,
   5,
   3,
   1,
   0,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   2,
   1,
   3,
   2,
   3,
   2,
   4,
   2,
   1,
   1,
   2,
   3,
   1,
   3,
   1,
   0,
   4,
   1,
   0,
   2,
   2,
   3,
   1,
   2,
   0,
   1,
   3,
   0,
   3,
   1,
   2,
   2};
   Double_t Data_felx3001[200] = {
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5};
   Double_t Data_fely3001[200] = {
   19.22942,
   18.40106,
   17.47915,
   17.83712,
   17.72773,
   16.65372,
   16.88534,
   16.91407,
   15.47655,
   16.68284,
   16.35972,
   16.59532,
   16.33003,
   18.48025,
   17.59005,
   17.67278,
   17.78251,
   18.68984,
   18.66377,
   19.35573,
   19.7052,
   20.60095,
   21.64159,
   24.32438,
   24.76361,
   26.90894,
   28.60756,
   31.83033,
   35.05629,
   38.33619,
   42.90795,
   47.49219,
   52.18064,
   58.29838,
   63.72032,
   69.83669,
   76.1567,
   82.10902,
   87.5071,
   92.00541,
   95.37622,
   98.29904,
   101.3246,
   101.1329,
   100.8965,
   98.34963,
   95.40751,
   92.49597,
   85.75688,
   81.26949,
   75.34359,
   70.64949,
   63.48633,
   57.64852,
   52.48349,
   46.73611,
   41.16833,
   37.56902,
   33.43008,
   31.6753,
   29.01694,
   27.43296,
   26.22546,
   26.22546,
   25.75357,
   26.16927,
   26.70754,
   26.28152,
   27.45085,
   28.53877,
   29.78614,
   28.46981,
   29.03388,
   29.11841,
   28.01754,
   26.05654,
   26.28152,
   24.76361,
   22.44014,
   20.8834,
   19.85313,
   16.94276,
   16.41892,
   14.47498,
   12.7382,
   11.46871,
   11.1297,
   9.882579,
   8.812788,
   8.406258,
   7.39358,
   6.903979,
   6.218102,
   6.298,
   5.802128,
   5.887675,
   5.066015,
   5.353932,
   3.6965,
   4.082184,
   3.108694,
   4.434448,
   3.415266,
   3.108694,
   4.202887,
   3.265579,
   3.558662,
   2.159691,
   3.108694,
   2.943461,
   2.768386,
   3.6965,
   2.58147,
   2.943461,
   2.58147,
   2.768386,
   3.6965,
   2.768386,
   2.58147,
   2.159691,
   2.159691,
   2.768386,
   1.632705,
   2.159691,
   2.58147,
   1.291815,
   2.379931,
   1.291815,
   1.914339,
   2.379931,
   2.159691,
   2.58147,
   2.379931,
   2.943461,
   2.159691,
   2.768386,
   1.291815,
   1.632705,
   2.159691,
   0.8272462,
   1.291815,
   1.291815,
   2.58147,
   1.291815,
   1.291815,
   2.159691,
   1.291815,
   1.632705,
   0,
   1.914339,
   0.8272462,
   1.291815,
   1.632705,
   0.8272462,
   1.632705,
   2.379931,
   0.8272462,
   2.159691,
   1.632705,
   0.8272462,
   0,
   1.291815,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   1.291815,
   0.8272462,
   1.632705,
   1.291815,
   1.632705,
   1.291815,
   1.914339,
   1.291815,
   0.8272462,
   0.8272462,
   1.291815,
   1.632705,
   0.8272462,
   1.632705,
   0.8272462,
   0,
   1.914339,
   0.8272462,
   0,
   1.291815,
   1.291815,
   1.632705,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   1.632705,
   0,
   1.632705,
   0.8272462,
   1.291815,
   1.291815};
   Double_t Data_fehx3001[200] = {
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5};
   Double_t Data_fehy3001[200] = {
   20.22942,
   19.40106,
   18.47915,
   18.83712,
   18.72773,
   17.65372,
   17.88534,
   17.91407,
   16.47655,
   17.68284,
   17.35972,
   17.59532,
   17.33003,
   19.48025,
   18.59005,
   18.67278,
   18.78251,
   19.68984,
   19.66377,
   20.35573,
   20.7052,
   21.60095,
   22.64159,
   25.32438,
   25.76361,
   27.90894,
   29.60756,
   32.83033,
   36.05629,
   39.33619,
   43.90795,
   48.49219,
   53.18064,
   59.29838,
   64.72032,
   70.83669,
   77.1567,
   83.10902,
   88.5071,
   93.00541,
   96.37622,
   99.29904,
   102.3246,
   102.1329,
   101.8965,
   99.34963,
   96.40751,
   93.49597,
   86.75688,
   82.26949,
   76.34359,
   71.64949,
   64.48633,
   58.64852,
   53.48349,
   47.73611,
   42.16833,
   38.56902,
   34.43008,
   32.6753,
   30.01694,
   28.43296,
   27.22546,
   27.22546,
   26.75357,
   27.16927,
   27.70754,
   27.28152,
   28.45085,
   29.53877,
   30.78614,
   29.46981,
   30.03388,
   30.11841,
   29.01754,
   27.05654,
   27.28152,
   25.76361,
   23.44014,
   21.8834,
   20.85313,
   17.94276,
   17.41892,
   15.47498,
   13.7382,
   12.46871,
   12.1297,
   10.93319,
   9.869531,
   9.465736,
   8.461166,
   7.97633,
   7.298372,
   7.377261,
   6.888101,
   6.97241,
   6.164324,
   6.44702,
   4.830381,
   5.203719,
   4.26695,
   5.546519,
   4.559819,
   4.26695,
   5.321007,
   4.416521,
   4.697573,
   3.382473,
   4.26695,
   4.110204,
   3.945142,
   4.830381,
   3.770281,
   4.110204,
   3.770281,
   3.945142,
   4.830381,
   3.945142,
   3.770281,
   3.382473,
   3.382473,
   3.945142,
   2.918186,
   3.382473,
   3.770281,
   2.63786,
   3.583642,
   2.63786,
   3.162753,
   3.583642,
   3.382473,
   3.770281,
   3.583642,
   4.110204,
   3.382473,
   3.945142,
   2.63786,
   2.918186,
   3.382473,
   2.299527,
   2.63786,
   2.63786,
   3.770281,
   2.63786,
   2.63786,
   3.382473,
   2.63786,
   2.918186,
   1.147874,
   3.162753,
   2.299527,
   2.63786,
   2.918186,
   2.299527,
   2.918186,
   3.583642,
   2.299527,
   3.382473,
   2.918186,
   2.299527,
   1.147874,
   2.63786,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   2.63786,
   2.299527,
   2.918186,
   2.63786,
   2.918186,
   2.63786,
   3.162753,
   2.63786,
   2.299527,
   2.299527,
   2.63786,
   2.918186,
   2.299527,
   2.918186,
   2.299527,
   1.147874,
   3.162753,
   2.299527,
   1.147874,
   2.63786,
   2.63786,
   2.918186,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   2.918186,
   1.147874,
   2.918186,
   2.299527,
   2.63786,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(200,Data_fx3001,Data_fy3001,Data_felx3001,Data_fehx3001,Data_fely3001,Data_fehy3001);
   grae->SetName("Data");
   grae->SetTitle("Data Shape");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.85);
   
   TH1F *Graph_Data3001 = new TH1F("Graph_Data3001","Data Shape",200,5090,5810);
   Graph_Data3001->SetMinimum(1);
   Graph_Data3001->SetMaximum(20000);
   Graph_Data3001->SetDirectory(0);
   Graph_Data3001->SetStats(0);
   Graph_Data3001->SetLineWidth(2);
   Graph_Data3001->SetMarkerStyle(20);
   Graph_Data3001->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}^{+}#font[12]{#pi}^{#minus}) [MeV/#font[12]{c}^{2}]");
   Graph_Data3001->GetXaxis()->SetRange(17,184);
   Graph_Data3001->GetXaxis()->SetNdivisions(505);
   Graph_Data3001->GetXaxis()->SetLabelFont(132);
   Graph_Data3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Data3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Data3001->GetXaxis()->SetTitleOffset(1.05);
   Graph_Data3001->GetXaxis()->SetTitleFont(132);
   Graph_Data3001->GetYaxis()->SetTitle("Candidates / (3.0 MeV/#font[12]{c}^{2})");
   Graph_Data3001->GetYaxis()->SetLabelFont(132);
   Graph_Data3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Data3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Data3001->GetYaxis()->SetTitleOffset(0.9);
   Graph_Data3001->GetYaxis()->SetTitleFont(132);
   Graph_Data3001->GetZaxis()->SetLabelFont(132);
   Graph_Data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data3001);
   
   grae->Draw("ap");
   
   Double_t Total_PDF_fx1[226] = {
   5146.997,
   5147,
   5150,
   5153,
   5156,
   5159,
   5162,
   5165,
   5168,
   5171,
   5174,
   5177,
   5180,
   5183,
   5186,
   5189,
   5192,
   5195,
   5198,
   5201,
   5204,
   5207,
   5210,
   5213,
   5216,
   5219,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5238.5,
   5240,
   5241.5,
   5243,
   5244.5,
   5246,
   5247.5,
   5249,
   5250.5,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5268.5,
   5270,
   5271.5,
   5273,
   5274.5,
   5276,
   5277.5,
   5279,
   5280.5,
   5282,
   5283.5,
   5285,
   5286.5,
   5288,
   5289.5,
   5291,
   5292.5,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5310.5,
   5312,
   5313.5,
   5315,
   5316.5,
   5318,
   5319.5,
   5321,
   5322.5,
   5324,
   5325.5,
   5327,
   5330,
   5333,
   5336,
   5339,
   5342,
   5345,
   5348,
   5351,
   5354,
   5357,
   5360,
   5363,
   5366,
   5369,
   5372,
   5375,
   5378,
   5381,
   5384,
   5387,
   5390,
   5393,
   5396,
   5399,
   5402,
   5405,
   5408,
   5411,
   5414,
   5417,
   5420,
   5423,
   5426,
   5429,
   5432,
   5435,
   5438,
   5441,
   5444,
   5447,
   5450,
   5453,
   5456,
   5459,
   5462,
   5465,
   5468,
   5471,
   5474,
   5477,
   5480,
   5483,
   5486,
   5489,
   5492,
   5495,
   5498,
   5501,
   5504,
   5507,
   5510,
   5513,
   5516,
   5519,
   5522,
   5525,
   5528,
   5531,
   5534,
   5537,
   5540,
   5543,
   5546,
   5549,
   5552,
   5555,
   5558,
   5561,
   5564,
   5567,
   5570,
   5573,
   5576,
   5579,
   5582,
   5585,
   5588,
   5591,
   5594,
   5597,
   5600,
   5603,
   5606,
   5609,
   5612,
   5615,
   5618,
   5621,
   5624,
   5627,
   5630,
   5633,
   5636,
   5639,
   5642,
   5645,
   5648,
   5651,
   5654,
   5657,
   5660,
   5663,
   5666,
   5669,
   5672,
   5675,
   5678,
   5681,
   5684,
   5687,
   5690,
   5693,
   5696,
   5699,
   5702,
   5705,
   5708,
   5711,
   5714,
   5717,
   5720,
   5723,
   5726,
   5729,
   5732,
   5735,
   5738,
   5741,
   5744,
   5747,
   5750,
   5750,
   5753,
   5753.003};
   Double_t Total_PDF_fy1[226] = {
   0,
   335.669,
   335.669,
   327.7931,
   320.9316,
   315.0821,
   310.2614,
   306.4935,
   303.8091,
   302.2392,
   301.8236,
   302.6366,
   304.7742,
   308.3431,
   313.4927,
   320.4095,
   329.3065,
   340.3909,
   353.9266,
   370.3148,
   390.0687,
   413.8468,
   442.386,
   476.6696,
   518.0058,
   568.1941,
   629.6552,
   705.6386,
   800.7154,
   921.4755,
   1077.908,
   1285.356,
   1415.397,
   1568.535,
   1750.603,
   1969.421,
   2231.798,
   2522.031,
   2836.32,
   3174.132,
   3534.465,
   3915.815,
   4732.846,
   5602.727,
   6494.723,
   7371.283,
   8190.397,
   8564.847,
   8908.827,
   9217.312,
   9485.699,
   9709.899,
   9886.433,
   10012.47,
   10086.1,
   10106.16,
   10072.38,
   9985.334,
   9846.535,
   9658.194,
   9423.281,
   9145.477,
   8829.042,
   8478.735,
   8099.666,
   7276.605,
   6403.171,
   5521.054,
   4666.664,
   3869.477,
   3499.31,
   3150.785,
   2825.268,
   2523.639,
   2246.319,
   1993.338,
   1764.439,
   1559.047,
   1376.364,
   1215.435,
   1078.009,
   967.7123,
   813.7181,
   724.6318,
   677.3403,
   659.7752,
   663.5904,
   682.6113,
   711.702,
   746.3608,
   781.904,
   814.181,
   839.4868,
   854.6657,
   857.5406,
   846.6849,
   821.6839,
   783.2257,
   732.909,
   673.0852,
   606.5819,
   536.3926,
   465.3931,
   396.312,
   331.4345,
   272.4841,
   220.4226,
   175.6703,
   138.1681,
   107.5476,
   83.65314,
   66.8472,
   54.87694,
   46.05271,
   39.3665,
   34.17675,
   30.06467,
   26.75176,
   24.05229,
   21.81997,
   19.94307,
   18.32211,
   16.92909,
   15.73743,
   14.72426,
   13.84611,
   13.07242,
   12.38604,
   11.77484,
   11.22486,
   10.73032,
   10.28611,
   9.887015,
   9.522825,
   9.179689,
   8.860766,
   8.573187,
   8.332137,
   8.11958,
   7.928557,
   7.752814,
   7.588465,
   7.422,
   7.261194,
   7.118403,
   7.026513,
   6.943707,
   6.846542,
   6.718128,
   6.572392,
   6.412842,
   6.237172,
   6.041894,
   5.816848,
   5.575778,
   5.324244,
   5.068036,
   4.813937,
   4.573034,
   4.345304,
   4.128402,
   3.922203,
   3.727366,
   3.542752,
   3.368719,
   3.212635,
   3.086492,
   2.98434,
   2.896459,
   2.812196,
   2.735544,
   2.665376,
   2.60078,
   2.541831,
   2.487629,
   2.438629,
   2.395573,
   2.361123,
   2.331348,
   2.304217,
   2.278004,
   2.252413,
   2.225568,
   2.197925,
   2.170436,
   2.143008,
   2.117128,
   2.095026,
   2.077726,
   2.060501,
   2.036774,
   2.010123,
   1.986264,
   1.976434,
   1.968731,
   1.956236,
   1.934677,
   1.912333,
   1.895408,
   1.882484,
   1.870539,
   1.856164,
   1.8421,
   1.830148,
   1.821426,
   1.813539,
   1.805366,
   1.796514,
   1.78689,
   1.774875,
   1.762749,
   1.752121,
   1.743988,
   1.736493,
   1.728473,
   1.720026,
   1.71151,
   1.702492,
   1.69408,
   1.687539,
   1.683442,
   1.679484,
   1.673986,
   1.673986,
   1.673986,
   0};
   TGraph *graph = new TGraph(226,Total_PDF_fx1,Total_PDF_fy1);
   graph->SetName("Total_PDF");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total_PDF1 = new TH1F("Graph_Total_PDF1","Projection of Total pdf",226,5086.396,5813.604);
   Graph_Total_PDF1->SetMinimum(11.11677);
   Graph_Total_PDF1->SetMaximum(11116.77);
   Graph_Total_PDF1->SetDirectory(0);
   Graph_Total_PDF1->SetStats(0);
   Graph_Total_PDF1->SetLineWidth(2);
   Graph_Total_PDF1->SetMarkerStyle(20);
   Graph_Total_PDF1->GetXaxis()->SetNdivisions(505);
   Graph_Total_PDF1->GetXaxis()->SetLabelFont(132);
   Graph_Total_PDF1->GetXaxis()->SetLabelSize(0.05);
   Graph_Total_PDF1->GetXaxis()->SetTitleSize(0.06);
   Graph_Total_PDF1->GetXaxis()->SetTitleOffset(1.05);
   Graph_Total_PDF1->GetXaxis()->SetTitleFont(132);
   Graph_Total_PDF1->GetYaxis()->SetLabelFont(132);
   Graph_Total_PDF1->GetYaxis()->SetLabelSize(0.05);
   Graph_Total_PDF1->GetYaxis()->SetTitleSize(0.06);
   Graph_Total_PDF1->GetYaxis()->SetTitleOffset(0.9);
   Graph_Total_PDF1->GetYaxis()->SetTitleFont(132);
   Graph_Total_PDF1->GetZaxis()->SetLabelFont(132);
   Graph_Total_PDF1->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_PDF1->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_PDF1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_PDF1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_PDF1);
   
   graph->Draw("");
   
   Double_t combined_bkg_fx2[206] = {
   5146.997,
   5147,
   5150,
   5153,
   5156,
   5159,
   5162,
   5165,
   5168,
   5171,
   5174,
   5177,
   5180,
   5183,
   5186,
   5189,
   5192,
   5195,
   5198,
   5201,
   5204,
   5207,
   5210,
   5213,
   5216,
   5219,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5279,
   5282,
   5285,
   5288,
   5291,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5315,
   5318,
   5321,
   5324,
   5327,
   5330,
   5333,
   5336,
   5339,
   5342,
   5345,
   5348,
   5351,
   5354,
   5357,
   5360,
   5363,
   5366,
   5369,
   5372,
   5375,
   5378,
   5381,
   5384,
   5387,
   5390,
   5393,
   5396,
   5399,
   5402,
   5405,
   5408,
   5411,
   5414,
   5417,
   5420,
   5423,
   5426,
   5429,
   5432,
   5435,
   5438,
   5441,
   5444,
   5447,
   5450,
   5453,
   5456,
   5459,
   5462,
   5465,
   5468,
   5471,
   5474,
   5477,
   5480,
   5483,
   5486,
   5489,
   5492,
   5495,
   5498,
   5501,
   5504,
   5507,
   5510,
   5513,
   5516,
   5519,
   5522,
   5525,
   5528,
   5531,
   5534,
   5537,
   5540,
   5543,
   5546,
   5549,
   5552,
   5555,
   5558,
   5561,
   5564,
   5567,
   5570,
   5573,
   5576,
   5579,
   5582,
   5585,
   5588,
   5591,
   5594,
   5597,
   5600,
   5603,
   5606,
   5609,
   5612,
   5615,
   5618,
   5621,
   5624,
   5627,
   5630,
   5633,
   5636,
   5639,
   5642,
   5645,
   5648,
   5651,
   5654,
   5657,
   5660,
   5663,
   5666,
   5669,
   5672,
   5675,
   5678,
   5681,
   5684,
   5687,
   5690,
   5693,
   5696,
   5699,
   5702,
   5705,
   5708,
   5711,
   5714,
   5717,
   5720,
   5723,
   5726,
   5729,
   5732,
   5735,
   5738,
   5741,
   5744,
   5747,
   5750,
   5750,
   5753,
   5753.003};
   Double_t combined_bkg_fy2[206] = {
   0,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380887,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   1.380888,
   0};
   graph = new TGraph(206,combined_bkg_fx2,combined_bkg_fy2);
   graph->SetName("combined_bkg");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(50);
   
   TH1F *Graph_combined_bkg2 = new TH1F("Graph_combined_bkg2","Projection of Total pdf",206,5086.396,5813.604);
   Graph_combined_bkg2->SetMinimum(0.001518977);
   Graph_combined_bkg2->SetMaximum(1.518977);
   Graph_combined_bkg2->SetDirectory(0);
   Graph_combined_bkg2->SetStats(0);
   Graph_combined_bkg2->SetLineWidth(2);
   Graph_combined_bkg2->SetMarkerStyle(20);
   Graph_combined_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_combined_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_combined_bkg2->GetXaxis()->SetLabelSize(0.05);
   Graph_combined_bkg2->GetXaxis()->SetTitleSize(0.06);
   Graph_combined_bkg2->GetXaxis()->SetTitleOffset(1.05);
   Graph_combined_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_combined_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_combined_bkg2->GetYaxis()->SetLabelSize(0.05);
   Graph_combined_bkg2->GetYaxis()->SetTitleSize(0.06);
   Graph_combined_bkg2->GetYaxis()->SetTitleOffset(0.9);
   Graph_combined_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_combined_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_combined_bkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_combined_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_combined_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_combined_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_combined_bkg2);
   
   graph->Draw("");
   
   Double_t cbBs_fx3[226] = {
   5146.997,
   5147,
   5150,
   5153,
   5156,
   5159,
   5162,
   5165,
   5168,
   5171,
   5174,
   5177,
   5180,
   5183,
   5186,
   5189,
   5192,
   5195,
   5198,
   5201,
   5204,
   5207,
   5210,
   5213,
   5216,
   5219,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5279,
   5282,
   5285,
   5288,
   5291,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5315,
   5318,
   5321,
   5324,
   5325.5,
   5327,
   5328.5,
   5330,
   5331.5,
   5333,
   5334.5,
   5336,
   5337.5,
   5339,
   5342,
   5345,
   5348,
   5351,
   5354,
   5355.5,
   5357,
   5358.5,
   5360,
   5361.5,
   5363,
   5364.5,
   5366,
   5367.5,
   5369,
   5370.5,
   5372,
   5373.5,
   5375,
   5376.5,
   5378,
   5379.5,
   5381,
   5384,
   5387,
   5390,
   5393,
   5396,
   5397.5,
   5399,
   5400.5,
   5402,
   5403.5,
   5405,
   5406.5,
   5408,
   5409.5,
   5411,
   5412.5,
   5414,
   5417,
   5420,
   5423,
   5426,
   5429,
   5432,
   5435,
   5438,
   5441,
   5444,
   5447,
   5450,
   5453,
   5456,
   5459,
   5462,
   5465,
   5468,
   5471,
   5474,
   5477,
   5480,
   5483,
   5486,
   5489,
   5492,
   5495,
   5498,
   5501,
   5504,
   5507,
   5510,
   5513,
   5516,
   5519,
   5522,
   5525,
   5528,
   5531,
   5534,
   5537,
   5540,
   5543,
   5546,
   5549,
   5552,
   5555,
   5558,
   5561,
   5564,
   5567,
   5570,
   5573,
   5576,
   5579,
   5582,
   5585,
   5588,
   5591,
   5594,
   5597,
   5600,
   5603,
   5606,
   5609,
   5612,
   5615,
   5618,
   5621,
   5624,
   5627,
   5630,
   5633,
   5636,
   5639,
   5642,
   5645,
   5648,
   5651,
   5654,
   5657,
   5660,
   5663,
   5666,
   5669,
   5672,
   5675,
   5678,
   5681,
   5684,
   5687,
   5690,
   5693,
   5696,
   5699,
   5702,
   5705,
   5708,
   5711,
   5714,
   5717,
   5720,
   5723,
   5726,
   5729,
   5732,
   5735,
   5738,
   5741,
   5744,
   5747,
   5750,
   5750,
   5753,
   5753.003};
   Double_t cbBs_fy3[226] = {
   0,
   2.442515,
   2.442515,
   2.511016,
   2.582523,
   2.657216,
   2.735291,
   2.816957,
   2.902442,
   2.99199,
   3.085868,
   3.184363,
   3.287786,
   3.396478,
   3.510807,
   3.631177,
   3.758025,
   3.891832,
   4.033123,
   4.182477,
   4.340527,
   4.507971,
   4.68558,
   4.874205,
   5.074792,
   5.288385,
   5.516153,
   5.759396,
   6.019569,
   6.298305,
   6.597439,
   6.919038,
   7.265447,
   7.63932,
   8.043684,
   8.481998,
   8.95823,
   9.476949,
   10.04344,
   10.66385,
   11.34534,
   12.09634,
   12.92677,
   13.84842,
   14.87537,
   16.02455,
   17.31647,
   18.77616,
   20.43449,
   22.32975,
   24.51011,
   27.03674,
   29.98828,
   33.46729,
   37.60962,
   42.59832,
   48.68494,
   56.2231,
   65.72289,
   77.94274,
   94.0514,
   104.1106,
   115.929,
   129.949,
   146.7634,
   166.7771,
   188.7677,
   212.5385,
   238.0487,
   265.2241,
   293.9534,
   355.4393,
   420.8494,
   487.9352,
   553.9513,
   615.8218,
   644.2057,
   670.3668,
   693.9352,
   714.5684,
   731.9597,
   745.8457,
   756.013,
   762.3037,
   764.6193,
   762.9233,
   757.2426,
   747.666,
   734.3424,
   717.4773,
   697.3264,
   674.1903,
   648.4066,
   620.3415,
   558.9245,
   493.1163,
   426.01,
   360.383,
   298.5267,
   259.1692,
   232.3648,
   207.2417,
   183.8668,
   162.2742,
   142.4672,
   124.4227,
   108.0946,
   93.41731,
   80.31011,
   68.76456,
   59.2048,
   47.07095,
   36.30634,
   28.58715,
   22.90829,
   18.63794,
   15.36527,
   12.81526,
   10.79905,
   9.184041,
   7.875266,
   6.803496,
   5.917458,
   5.178631,
   4.557691,
   4.03205,
   3.584121,
   3.200068,
   2.868909,
   2.581849,
   2.331792,
   2.112968,
   1.920653,
   1.750954,
   1.600646,
   1.467038,
   1.347876,
   1.24126,
   1.145585,
   1.059481,
   0.9817842,
   0.9114925,
   0.8477453,
   0.7897991,
   0.7370092,
   0.6888152,
   0.644728,
   0.6043198,
   0.5672147,
   0.5330827,
   0.5016318,
   0.4726041,
   0.4457709,
   0.4209288,
   0.3978968,
   0.3765129,
   0.3566325,
   0.3381259,
   0.3208765,
   0.3047794,
   0.2897401,
   0.2756732,
   0.2625012,
   0.2501544,
   0.2385691,
   0.2276875,
   0.217457,
   0.2078298,
   0.198762,
   0.1902136,
   0.1821479,
   0.1745315,
   0.1673333,
   0.1605253,
   0.1540813,
   0.1479772,
   0.1421911,
   0.1367025,
   0.1314925,
   0.1265436,
   0.1218398,
   0.117366,
   0.1131085,
   0.1090542,
   0.1051912,
   0.1015083,
   0.09799527,
   0.09464232,
   0.09144047,
   0.08838133,
   0.08545701,
   0.08266019,
   0.07998399,
   0.07742199,
   0.07496816,
   0.07261686,
   0.07036278,
   0.06820097,
   0.06612675,
   0.06413572,
   0.06222377,
   0.06038701,
   0.05862178,
   0.05692464,
   0.05529232,
   0.05372179,
   0.05221013,
   0.05075461,
   0.04935267,
   0.04800184,
   0.04669982,
   0.04544445,
   0.04423364,
   0.04306543,
   0.04193797,
   0.0408495,
   0.03979835,
   0.03878294,
   0.03780175,
   0.03685336,
   0.03593641,
   0.03504961,
   0.03419174,
   0.03419174,
   0.03419174,
   0};
   graph = new TGraph(226,cbBs_fx3,cbBs_fy3);
   graph->SetName("cbBs");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(3);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(51);
   
   TH1F *Graph_cbBs3 = new TH1F("Graph_cbBs3","Projection of Total pdf",226,5086.396,5813.604);
   Graph_cbBs3->SetMinimum(0.8410812);
   Graph_cbBs3->SetMaximum(841.0812);
   Graph_cbBs3->SetDirectory(0);
   Graph_cbBs3->SetStats(0);
   Graph_cbBs3->SetLineWidth(2);
   Graph_cbBs3->SetMarkerStyle(20);
   Graph_cbBs3->GetXaxis()->SetNdivisions(505);
   Graph_cbBs3->GetXaxis()->SetLabelFont(132);
   Graph_cbBs3->GetXaxis()->SetLabelSize(0.05);
   Graph_cbBs3->GetXaxis()->SetTitleSize(0.06);
   Graph_cbBs3->GetXaxis()->SetTitleOffset(1.05);
   Graph_cbBs3->GetXaxis()->SetTitleFont(132);
   Graph_cbBs3->GetYaxis()->SetLabelFont(132);
   Graph_cbBs3->GetYaxis()->SetLabelSize(0.05);
   Graph_cbBs3->GetYaxis()->SetTitleSize(0.06);
   Graph_cbBs3->GetYaxis()->SetTitleOffset(0.9);
   Graph_cbBs3->GetYaxis()->SetTitleFont(132);
   Graph_cbBs3->GetZaxis()->SetLabelFont(132);
   Graph_cbBs3->GetZaxis()->SetLabelSize(0.06);
   Graph_cbBs3->GetZaxis()->SetTitleSize(0.072);
   Graph_cbBs3->GetZaxis()->SetTitleOffset(1.2);
   Graph_cbBs3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cbBs3);
   
   graph->Draw("");
   
   Double_t cbBd_fx4[226] = {
   5146.997,
   5147,
   5150,
   5153,
   5156,
   5159,
   5162,
   5165,
   5168,
   5171,
   5174,
   5177,
   5180,
   5183,
   5186,
   5189,
   5192,
   5195,
   5198,
   5201,
   5204,
   5207,
   5210,
   5213,
   5216,
   5219,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5238.5,
   5240,
   5241.5,
   5243,
   5244.5,
   5246,
   5247.5,
   5249,
   5250.5,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5268.5,
   5270,
   5271.5,
   5273,
   5274.5,
   5276,
   5277.5,
   5279,
   5280.5,
   5282,
   5283.5,
   5285,
   5286.5,
   5288,
   5289.5,
   5291,
   5292.5,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5310.5,
   5312,
   5313.5,
   5315,
   5316.5,
   5318,
   5319.5,
   5321,
   5322.5,
   5324,
   5325.5,
   5327,
   5330,
   5333,
   5336,
   5339,
   5342,
   5345,
   5348,
   5351,
   5354,
   5357,
   5360,
   5363,
   5366,
   5369,
   5372,
   5375,
   5378,
   5381,
   5384,
   5387,
   5390,
   5393,
   5396,
   5399,
   5402,
   5405,
   5408,
   5411,
   5414,
   5417,
   5420,
   5423,
   5426,
   5429,
   5432,
   5435,
   5438,
   5441,
   5444,
   5447,
   5450,
   5453,
   5456,
   5459,
   5462,
   5465,
   5468,
   5471,
   5474,
   5477,
   5480,
   5483,
   5486,
   5489,
   5492,
   5495,
   5498,
   5501,
   5504,
   5507,
   5510,
   5513,
   5516,
   5519,
   5522,
   5525,
   5528,
   5531,
   5534,
   5537,
   5540,
   5543,
   5546,
   5549,
   5552,
   5555,
   5558,
   5561,
   5564,
   5567,
   5570,
   5573,
   5576,
   5579,
   5582,
   5585,
   5588,
   5591,
   5594,
   5597,
   5600,
   5603,
   5606,
   5609,
   5612,
   5615,
   5618,
   5621,
   5624,
   5627,
   5630,
   5633,
   5636,
   5639,
   5642,
   5645,
   5648,
   5651,
   5654,
   5657,
   5660,
   5663,
   5666,
   5669,
   5672,
   5675,
   5678,
   5681,
   5684,
   5687,
   5690,
   5693,
   5696,
   5699,
   5702,
   5705,
   5708,
   5711,
   5714,
   5717,
   5720,
   5723,
   5726,
   5729,
   5732,
   5735,
   5738,
   5741,
   5744,
   5747,
   5750,
   5750,
   5753,
   5753.003};
   Double_t cbBd_fy4[226] = {
   0,
   89.21183,
   89.21183,
   93.68133,
   98.5055,
   103.7235,
   109.38,
   115.5264,
   122.2216,
   129.5342,
   137.5436,
   146.3426,
   156.0401,
   166.7646,
   178.6689,
   191.9354,
   206.7831,
   223.4783,
   242.3453,
   263.7842,
   288.2924,
   316.4949,
   349.1861,
   387.3879,
   432.4343,
   486.0925,
   550.7466,
   629.6754,
   727.4932,
   850.8639,
   1009.71,
   1219.35,
   1350.394,
   1504.477,
   1687.43,
   1907.072,
   2170.205,
   2461.12,
   2776.033,
   3114.412,
   3475.26,
   3857.077,
   4674.976,
   5545.482,
   6437.809,
   7314.35,
   8133.028,
   8507.071,
   8850.496,
   9158.3,
   9425.878,
   9649.137,
   9824.599,
   9949.492,
   10021.82,
   10040.43,
   10005.01,
   9916.133,
   9775.23,
   9584.541,
   9347.068,
   9066.489,
   8747.07,
   8393.552,
   8011.036,
   7180.482,
   6298.794,
   5407.544,
   4543.406,
   3735.958,
   3360.483,
   3006.501,
   2675.349,
   2367.879,
   2084.482,
   1825.142,
   1589.479,
   1376.806,
   1186.179,
   1016.454,
   869.2226,
   747.6832,
   564.953,
   437.2465,
   345.308,
   277.4388,
   226.2491,
   186.9137,
   156.1903,
   131.8455,
   112.3065,
   96.44368,
   83.43179,
   72.6582,
   63.6617,
   56.09057,
   49.67343,
   44.19857,
   39.49927,
   35.44294,
   31.92331,
   28.85451,
   26.16662,
   23.80234,
   21.71442,
   19.86365,
   18.21728,
   16.74789,
   15.43232,
   14.25096,
   13.18712,
   12.22657,
   11.35706,
   10.56805,
   9.850461,
   9.196375,
   8.598928,
   8.052121,
   7.550701,
   7.090056,
   6.666125,
   6.275323,
   5.914478,
   5.580773,
   5.271703,
   4.985039,
   4.718786,
   4.471159,
   4.240558,
   4.025547,
   3.824826,
   3.637232,
   3.461707,
   3.297296,
   3.143135,
   2.998435,
   2.862484,
   2.734628,
   2.614275,
   2.500883,
   2.393955,
   2.293038,
   2.197715,
   2.107603,
   2.022351,
   1.941637,
   1.865161,
   1.792651,
   1.723851,
   1.658528,
   1.596464,
   1.53746,
   1.481328,
   1.427897,
   1.377004,
   1.328503,
   1.282253,
   1.238126,
   1.196001,
   1.155766,
   1.117317,
   1.080554,
   1.045387,
   1.01173,
   0.9795033,
   0.948631,
   0.919043,
   0.8906732,
   0.8634594,
   0.8373435,
   0.8122706,
   0.7881892,
   0.7650507,
   0.7428094,
   0.7214223,
   0.7008487,
   0.6810502,
   0.6619909,
   0.6436364,
   0.6259545,
   0.6089147,
   0.592488,
   0.5766472,
   0.5613663,
   0.5466207,
   0.5323875,
   0.5186443,
   0.5053703,
   0.4925457,
   0.4801515,
   0.4681698,
   0.4565839,
   0.4453772,
   0.4345344,
   0.424041,
   0.4138829,
   0.4040469,
   0.3945202,
   0.3852909,
   0.3763473,
   0.3676786,
   0.3592743,
   0.3511242,
   0.343219,
   0.3355494,
   0.3281068,
   0.3208829,
   0.3138694,
   0.3070591,
   0.3004445,
   0.2940187,
   0.2877749,
   0.2817067,
   0.2758081,
   0.2700731,
   0.2644962,
   0.2590718,
   0.2537947,
   0.2486602,
   0.2436633,
   0.2387996,
   0.2340645,
   0.2294538,
   0.2294538,
   0.2294538,
   0};
   graph = new TGraph(226,cbBd_fx4,cbBd_fy4);
   graph->SetName("cbBd");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(52);
   
   TH1F *Graph_cbBd4 = new TH1F("Graph_cbBd4","Projection of Total pdf",226,5086.396,5813.604);
   Graph_cbBd4->SetMinimum(11.04447);
   Graph_cbBd4->SetMaximum(11044.47);
   Graph_cbBd4->SetDirectory(0);
   Graph_cbBd4->SetStats(0);
   Graph_cbBd4->SetLineWidth(2);
   Graph_cbBd4->SetMarkerStyle(20);
   Graph_cbBd4->GetXaxis()->SetNdivisions(505);
   Graph_cbBd4->GetXaxis()->SetLabelFont(132);
   Graph_cbBd4->GetXaxis()->SetLabelSize(0.05);
   Graph_cbBd4->GetXaxis()->SetTitleSize(0.06);
   Graph_cbBd4->GetXaxis()->SetTitleOffset(1.05);
   Graph_cbBd4->GetXaxis()->SetTitleFont(132);
   Graph_cbBd4->GetYaxis()->SetLabelFont(132);
   Graph_cbBd4->GetYaxis()->SetLabelSize(0.05);
   Graph_cbBd4->GetYaxis()->SetTitleSize(0.06);
   Graph_cbBd4->GetYaxis()->SetTitleOffset(0.9);
   Graph_cbBd4->GetYaxis()->SetTitleFont(132);
   Graph_cbBd4->GetZaxis()->SetLabelFont(132);
   Graph_cbBd4->GetZaxis()->SetLabelSize(0.06);
   Graph_cbBd4->GetZaxis()->SetTitleSize(0.072);
   Graph_cbBd4->GetZaxis()->SetTitleOffset(1.2);
   Graph_cbBd4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cbBd4);
   
   graph->Draw("");
   
   Double_t histpdf2_fx5[219] = {
   5146.997,
   5147,
   5150,
   5153,
   5156,
   5159,
   5162,
   5165,
   5168,
   5171,
   5174,
   5177,
   5180,
   5183,
   5186,
   5189,
   5192,
   5195,
   5198,
   5201,
   5204,
   5207,
   5210,
   5213,
   5216,
   5219,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5279,
   5282,
   5285,
   5288,
   5291,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5315,
   5316.5,
   5318,
   5319.5,
   5321,
   5322.5,
   5324,
   5325.5,
   5327,
   5328.5,
   5330,
   5331.5,
   5333,
   5334.5,
   5336,
   5337.5,
   5339,
   5340.5,
   5342,
   5343.5,
   5345,
   5348,
   5351,
   5354,
   5355.5,
   5357,
   5358.5,
   5360,
   5363,
   5366,
   5369,
   5370.5,
   5372,
   5375,
   5378,
   5381,
   5384,
   5387,
   5390,
   5393,
   5396,
   5399,
   5402,
   5405,
   5408,
   5411,
   5414,
   5417,
   5420,
   5423,
   5426,
   5429,
   5432,
   5435,
   5438,
   5441,
   5444,
   5447,
   5450,
   5453,
   5456,
   5459,
   5462,
   5465,
   5468,
   5471,
   5474,
   5477,
   5480,
   5483,
   5486,
   5489,
   5492,
   5495,
   5498,
   5501,
   5504,
   5507,
   5510,
   5513,
   5516,
   5519,
   5522,
   5525,
   5528,
   5531,
   5534,
   5537,
   5540,
   5543,
   5546,
   5549,
   5552,
   5555,
   5558,
   5561,
   5564,
   5567,
   5570,
   5573,
   5576,
   5579,
   5582,
   5585,
   5588,
   5591,
   5594,
   5597,
   5600,
   5603,
   5606,
   5609,
   5612,
   5615,
   5618,
   5621,
   5624,
   5627,
   5630,
   5633,
   5636,
   5639,
   5642,
   5645,
   5648,
   5651,
   5654,
   5657,
   5660,
   5663,
   5666,
   5669,
   5672,
   5675,
   5678,
   5681,
   5684,
   5687,
   5690,
   5693,
   5696,
   5699,
   5702,
   5705,
   5708,
   5711,
   5714,
   5717,
   5720,
   5723,
   5726,
   5729,
   5732,
   5735,
   5738,
   5741,
   5744,
   5747,
   5750,
   5750,
   5753,
   5753.003};
   Double_t histpdf2_fy5[219] = {
   0,
   0.5646051,
   0.5646051,
   0.6062605,
   0.6521331,
   0.7011407,
   0.7538124,
   0.8128194,
   0.8782781,
   0.938171,
   0.9733844,
   0.993792,
   1.01537,
   1.055035,
   1.107792,
   1.179578,
   1.272919,
   1.374109,
   1.466884,
   1.557288,
   1.65606,
   1.77586,
   1.908918,
   2.052349,
   2.205142,
   2.375177,
   2.580722,
   2.806485,
   3.030103,
   3.193179,
   3.366902,
   3.592142,
   3.897257,
   4.251159,
   4.65322,
   5.089917,
   5.545011,
   5.959589,
   6.410485,
   6.933682,
   7.560713,
   8.301977,
   9.209011,
   10.25679,
   11.40416,
   12.55754,
   13.83018,
   15.28242,
   16.95895,
   18.82991,
   20.90769,
   23.17889,
   25.62463,
   28.26695,
   31.02296,
   33.8766,
   36.7817,
   39.54873,
   41.42192,
   42.58119,
   43.63498,
   44.56777,
   45.36405,
   45.99474,
   46.43911,
   46.71107,
   46.80283,
   46.70658,
   46.39761,
   45.85425,
   45.10099,
   44.15679,
   43.02762,
   41.70003,
   40.15652,
   38.4469,
   36.61199,
   33.63999,
   29.5612,
   25.35857,
   21.2522,
   18.39613,
   16.61912,
   14.96719,
   13.44342,
   11.35148,
   9.494369,
   7.870018,
   6.518076,
   5.32481,
   3.996635,
   2.975768,
   2.232937,
   1.703889,
   1.323604,
   1.038378,
   0.8280568,
   0.6627145,
   0.5317776,
   0.437604,
   0.3744503,
   0.3313793,
   0.2888326,
   0.24286,
   0.2024582,
   0.186255,
   0.1752913,
   0.1596299,
   0.134272,
   0.1127593,
   0.09740447,
   0.08234778,
   0.0680885,
   0.06002713,
   0.06076823,
   0.06252464,
   0.06103725,
   0.05674876,
   0.05419849,
   0.05441153,
   0.05533696,
   0.05407247,
   0.04973293,
   0.04371466,
   0.03709736,
   0.03297188,
   0.03327417,
   0.03697564,
   0.04107943,
   0.04259672,
   0.03808618,
   0.03106919,
   0.02375067,
   0.02028002,
   0.02146183,
   0.02564078,
   0.03003218,
   0.03126706,
   0.02894963,
   0.02558756,
   0.02257689,
   0.02083968,
   0.01977269,
   0.01913672,
   0.01888143,
   0.0190603,
   0.02002077,
   0.0214228,
   0.02230698,
   0.0207498,
   0.01668723,
   0.01514995,
   0.01649458,
   0.02190242,
   0.02134176,
   0.01853895,
   0.01521433,
   0.01506702,
   0.01491055,
   0.01258748,
   0.0093215,
   0.008134511,
   0.008804189,
   0.009236852,
   0.008839851,
   0.009138055,
   0.01096993,
   0.01191205,
   0.0112588,
   0.007763383,
   0.005233005,
   0.003911576,
   0.004527684,
   0.006335759,
   0.009893894,
   0.01403012,
   0.01680623,
   0.0140489,
   0.008197113,
   0.003341187,
   0.002314902,
   0.004111648,
   0.006035994,
   0.006419737,
   0.005784571,
   0.004711254,
   0.004718732,
   0.004947191,
   0.004959939,
   0.004064382,
   0.00264654,
   0.001222177,
   0.0001690455,
   0,
   0.0009310119,
   0.002314745,
   0.003910949,
   0.004456874,
   0.003979746,
   0.003270889,
   0.002605917,
   0.00189553,
   0.0008624595,
   0.0005308043,
   0.001482496,
   0.002940643,
   0.003205923,
   0.002420811,
   0.001443195,
   0.001671836,
   0.001785948,
   0.001503851,
   0.0007320889,
   0.0001715833,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(219,histpdf2_fx5,histpdf2_fy5);
   graph->SetName("histpdf2");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(40);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(53);
   
   TH1F *Graph_histpdf25 = new TH1F("Graph_histpdf25","Projection of Total pdf",219,5086.396,5813.604);
   Graph_histpdf25->SetMinimum(0.05148311);
   Graph_histpdf25->SetMaximum(51.48311);
   Graph_histpdf25->SetDirectory(0);
   Graph_histpdf25->SetStats(0);
   Graph_histpdf25->SetLineWidth(2);
   Graph_histpdf25->SetMarkerStyle(20);
   Graph_histpdf25->GetXaxis()->SetNdivisions(505);
   Graph_histpdf25->GetXaxis()->SetLabelFont(132);
   Graph_histpdf25->GetXaxis()->SetLabelSize(0.05);
   Graph_histpdf25->GetXaxis()->SetTitleSize(0.06);
   Graph_histpdf25->GetXaxis()->SetTitleOffset(1.05);
   Graph_histpdf25->GetXaxis()->SetTitleFont(132);
   Graph_histpdf25->GetYaxis()->SetLabelFont(132);
   Graph_histpdf25->GetYaxis()->SetLabelSize(0.05);
   Graph_histpdf25->GetYaxis()->SetTitleSize(0.06);
   Graph_histpdf25->GetYaxis()->SetTitleOffset(0.9);
   Graph_histpdf25->GetYaxis()->SetTitleFont(132);
   Graph_histpdf25->GetZaxis()->SetLabelFont(132);
   Graph_histpdf25->GetZaxis()->SetLabelSize(0.06);
   Graph_histpdf25->GetZaxis()->SetTitleSize(0.072);
   Graph_histpdf25->GetZaxis()->SetTitleOffset(1.2);
   Graph_histpdf25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_histpdf25);
   
   graph->Draw("");
   
   Double_t histpdf1_fx6[216] = {
   5146.997,
   5147,
   5150,
   5153,
   5156,
   5159,
   5162,
   5165,
   5168,
   5171,
   5174,
   5177,
   5180,
   5183,
   5186,
   5189,
   5192,
   5195,
   5198,
   5201,
   5204,
   5207,
   5210,
   5213,
   5216,
   5219,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5279,
   5282,
   5283.5,
   5285,
   5288,
   5291,
   5292.5,
   5294,
   5297,
   5300,
   5303,
   5306,
   5307.5,
   5309,
   5310.5,
   5312,
   5313.5,
   5315,
   5316.5,
   5318,
   5319.5,
   5321,
   5322.5,
   5324,
   5325.5,
   5327,
   5328.5,
   5330,
   5333,
   5336,
   5339,
   5342,
   5345,
   5348,
   5351,
   5354,
   5357,
   5360,
   5363,
   5366,
   5369,
   5372,
   5375,
   5378,
   5381,
   5384,
   5387,
   5390,
   5393,
   5396,
   5399,
   5402,
   5405,
   5408,
   5411,
   5414,
   5417,
   5420,
   5423,
   5426,
   5429,
   5432,
   5435,
   5438,
   5441,
   5444,
   5447,
   5450,
   5453,
   5456,
   5459,
   5462,
   5465,
   5468,
   5471,
   5474,
   5477,
   5480,
   5483,
   5486,
   5489,
   5492,
   5495,
   5498,
   5501,
   5504,
   5507,
   5510,
   5513,
   5516,
   5519,
   5522,
   5525,
   5528,
   5531,
   5534,
   5537,
   5540,
   5543,
   5546,
   5549,
   5552,
   5555,
   5558,
   5561,
   5564,
   5567,
   5570,
   5573,
   5576,
   5579,
   5582,
   5585,
   5588,
   5591,
   5594,
   5597,
   5600,
   5603,
   5606,
   5609,
   5612,
   5615,
   5618,
   5621,
   5624,
   5627,
   5630,
   5633,
   5636,
   5639,
   5642,
   5645,
   5648,
   5651,
   5654,
   5657,
   5660,
   5663,
   5666,
   5669,
   5672,
   5675,
   5678,
   5681,
   5684,
   5687,
   5690,
   5693,
   5696,
   5699,
   5702,
   5705,
   5708,
   5711,
   5714,
   5717,
   5720,
   5723,
   5726,
   5729,
   5732,
   5735,
   5738,
   5741,
   5744,
   5747,
   5750,
   5750,
   5753,
   5753.003};
   Double_t histpdf1_fy6[216] = {
   0,
   0.3482897,
   0.3482897,
   0.376283,
   0.4032644,
   0.4195044,
   0.4329821,
   0.4464796,
   0.4620722,
   0.4784812,
   0.4980065,
   0.5178029,
   0.5339416,
   0.5309366,
   0.5311556,
   0.5527885,
   0.6059138,
   0.6620786,
   0.6921433,
   0.7071307,
   0.7265189,
   0.7847772,
   0.845201,
   0.8843921,
   0.8890119,
   0.8935097,
   0.9262032,
   0.9821844,
   1.049551,
   1.121345,
   1.197762,
   1.268553,
   1.331131,
   1.419314,
   1.570162,
   1.776633,
   2.0224,
   2.273191,
   2.577313,
   2.947052,
   3.402626,
   4.001916,
   4.801639,
   5.82362,
   7.082341,
   8.556276,
   10.35427,
   11.39513,
   12.58785,
   14.59576,
   16.82568,
   19.23938,
   21.86277,
   25.54164,
   29.33069,
   33.22936,
   36.92072,
   38.62279,
   40.13655,
   41.47634,
   42.66331,
   43.68955,
   44.54718,
   45.21383,
   45.67053,
   45.9472,
   46.04512,
   45.9656,
   45.70993,
   45.22586,
   44.57996,
   43.78521,
   42.85466,
   41.23321,
   39.40496,
   36.66439,
   33.65937,
   30.63852,
   27.74256,
   25.19595,
   22.88288,
   20.69724,
   18.5832,
   16.60397,
   14.83459,
   13.28151,
   11.91504,
   10.70301,
   9.677472,
   8.788384,
   8.009121,
   7.312975,
   6.677361,
   6.025477,
   5.386338,
   4.80094,
   4.402021,
   4.079057,
   3.778918,
   3.458613,
   3.169932,
   2.925387,
   2.70827,
   2.481354,
   2.266073,
   2.073698,
   1.907527,
   1.75508,
   1.627267,
   1.534822,
   1.45731,
   1.356894,
   1.21252,
   1.078298,
   0.9839947,
   0.930397,
   0.8845365,
   0.8441688,
   0.8090464,
   0.7796083,
   0.7324227,
   0.6823919,
   0.6358488,
   0.5979297,
   0.5586858,
   0.5176117,
   0.4784196,
   0.4490443,
   0.4209419,
   0.3935009,
   0.3675393,
   0.3474016,
   0.3274688,
   0.2977238,
   0.2653266,
   0.2440551,
   0.2479374,
   0.2545722,
   0.2534249,
   0.2434469,
   0.2335603,
   0.2204452,
   0.2034703,
   0.1809616,
   0.1642181,
   0.1492808,
   0.1340994,
   0.1163806,
   0.1037695,
   0.103429,
   0.1107587,
   0.1195668,
   0.1217478,
   0.1178086,
   0.1048471,
   0.08728652,
   0.07720675,
   0.08059752,
   0.08973358,
   0.09305975,
   0.08578971,
   0.07566414,
   0.06645716,
   0.06098398,
   0.05697075,
   0.0502221,
   0.0424541,
   0.03781552,
   0.04059548,
   0.04420279,
   0.04565128,
   0.04467663,
   0.04272848,
   0.03997755,
   0.03718101,
   0.03603279,
   0.03583225,
   0.03598695,
   0.0367374,
   0.03812475,
   0.03664292,
   0.02910948,
   0.01983914,
   0.01640176,
   0.02397583,
   0.03149787,
   0.03260119,
   0.02652157,
   0.02150723,
   0.02028425,
   0.02067666,
   0.01830398,
   0.01582036,
   0.01475865,
   0.01580891,
   0.0168981,
   0.01723087,
   0.01713321,
   0.01680426,
   0.01572675,
   0.01468329,
   0.01404106,
   0.01375555,
   0.01274077,
   0.01104992,
   0.0103373,
   0.01062833,
   0.01223909,
   0.01124338,
   0.009614291,
   0.008709039,
   0.01052691,
   0.01296641,
   0.01388176,
   0.01388176,
   0.01040865};
   graph = new TGraph(216,histpdf1_fx6,histpdf1_fy6);
   graph->SetName("histpdf1");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(6);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(54);
   
   TH1F *Graph_histpdf16 = new TH1F("Graph_histpdf16","Projection of Total pdf",216,5086.396,5813.604);
   Graph_histpdf16->SetMinimum(0.05064963);
   Graph_histpdf16->SetMaximum(50.64963);
   Graph_histpdf16->SetDirectory(0);
   Graph_histpdf16->SetStats(0);
   Graph_histpdf16->SetLineWidth(2);
   Graph_histpdf16->SetMarkerStyle(20);
   Graph_histpdf16->GetXaxis()->SetNdivisions(505);
   Graph_histpdf16->GetXaxis()->SetLabelFont(132);
   Graph_histpdf16->GetXaxis()->SetLabelSize(0.05);
   Graph_histpdf16->GetXaxis()->SetTitleSize(0.06);
   Graph_histpdf16->GetXaxis()->SetTitleOffset(1.05);
   Graph_histpdf16->GetXaxis()->SetTitleFont(132);
   Graph_histpdf16->GetYaxis()->SetLabelFont(132);
   Graph_histpdf16->GetYaxis()->SetLabelSize(0.05);
   Graph_histpdf16->GetYaxis()->SetTitleSize(0.06);
   Graph_histpdf16->GetYaxis()->SetTitleOffset(0.9);
   Graph_histpdf16->GetYaxis()->SetTitleFont(132);
   Graph_histpdf16->GetZaxis()->SetLabelFont(132);
   Graph_histpdf16->GetZaxis()->SetLabelSize(0.06);
   Graph_histpdf16->GetZaxis()->SetTitleSize(0.072);
   Graph_histpdf16->GetZaxis()->SetTitleOffset(1.2);
   Graph_histpdf16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_histpdf16);
   
   graph->Draw("");
   
   Double_t histpdf4_fx7[218] = {
   5146.997,
   5147,
   5150,
   5153,
   5156,
   5159,
   5162,
   5165,
   5168,
   5171,
   5174,
   5177,
   5180,
   5183,
   5186,
   5189,
   5192,
   5195,
   5198,
   5201,
   5204,
   5207,
   5210,
   5213,
   5216,
   5219,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5279,
   5282,
   5283.5,
   5285,
   5288,
   5291,
   5292.5,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5315,
   5318,
   5321,
   5324,
   5327,
   5330,
   5331.5,
   5333,
   5336,
   5339,
   5342,
   5345,
   5348,
   5351,
   5354,
   5357,
   5360,
   5363,
   5366,
   5369,
   5372,
   5375,
   5378,
   5379.5,
   5381,
   5384,
   5387,
   5390,
   5393,
   5396,
   5399,
   5402,
   5405,
   5408,
   5411,
   5414,
   5417,
   5420,
   5423,
   5426,
   5429,
   5432,
   5435,
   5436.5,
   5438,
   5441,
   5444,
   5447,
   5450,
   5451.5,
   5453,
   5456,
   5459,
   5462,
   5465,
   5468,
   5471,
   5474,
   5477,
   5480,
   5483,
   5486,
   5489,
   5492,
   5495,
   5498,
   5501,
   5504,
   5507,
   5510,
   5513,
   5516,
   5519,
   5522,
   5523.5,
   5524.25,
   5525,
   5526.5,
   5528,
   5531,
   5534,
   5537,
   5538.5,
   5540,
   5541.5,
   5543,
   5544.5,
   5546,
   5549,
   5552,
   5555,
   5558,
   5561,
   5564,
   5567,
   5570,
   5573,
   5576,
   5579,
   5582,
   5585,
   5588,
   5591,
   5594,
   5597,
   5600,
   5603,
   5606,
   5609,
   5612,
   5615,
   5618,
   5621,
   5624,
   5627,
   5630,
   5633,
   5636,
   5639,
   5642,
   5645,
   5648,
   5651,
   5654,
   5657,
   5660,
   5663,
   5666,
   5669,
   5672,
   5675,
   5678,
   5681,
   5684,
   5687,
   5690,
   5693,
   5696,
   5699,
   5702,
   5705,
   5708,
   5711,
   5714,
   5717,
   5720,
   5723,
   5726,
   5729,
   5732,
   5735,
   5738,
   5741,
   5744,
   5747,
   5750,
   5750,
   5753,
   5753.003};
   Double_t histpdf4_fy7[218] = {
   0,
   0.03131932,
   0.03131932,
   0.03008206,
   0.02915763,
   0.03178164,
   0.03461431,
   0.03553766,
   0.03337025,
   0.03137905,
   0.03263468,
   0.03622568,
   0.04040226,
   0.04368971,
   0.04641776,
   0.04803066,
   0.04823962,
   0.04802416,
   0.04813648,
   0.04860032,
   0.04928609,
   0.05034495,
   0.05157097,
   0.05282509,
   0.05401862,
   0.05530204,
   0.05699977,
   0.05878394,
   0.06018936,
   0.05949711,
   0.05915665,
   0.06099116,
   0.06608894,
   0.07204733,
   0.0777789,
   0.08256355,
   0.08575848,
   0.0836133,
   0.08140183,
   0.08324584,
   0.09148198,
   0.09996788,
   0.1019741,
   0.1006445,
   0.1012017,
   0.1146123,
   0.128207,
   0.1346247,
   0.1345116,
   0.1262753,
   0.1169896,
   0.1147667,
   0.1160914,
   0.1202037,
   0.1264248,
   0.1313681,
   0.1385253,
   0.1474986,
   0.1580695,
   0.1669839,
   0.1693032,
   0.1652051,
   0.1625913,
   0.1727216,
   0.1869459,
   0.1961938,
   0.2053751,
   0.2133473,
   0.2184076,
   0.2173778,
   0.2182188,
   0.2224935,
   0.2357199,
   0.2574938,
   0.2757568,
   0.2804679,
   0.2807964,
   0.2807896,
   0.2832916,
   0.2940296,
   0.3138213,
   0.332035,
   0.3450902,
   0.3655243,
   0.3851639,
   0.393111,
   0.4000747,
   0.4097973,
   0.4203226,
   0.4386213,
   0.4582322,
   0.4758129,
   0.4893408,
   0.5030613,
   0.5194476,
   0.5389138,
   0.5614398,
   0.5886352,
   0.6186095,
   0.6433195,
   0.6665661,
   0.6988542,
   0.7232843,
   0.7326761,
   0.7407148,
   0.7593587,
   0.8029385,
   0.865076,
   0.9118701,
   0.939336,
   0.9699973,
   1.003718,
   1.034032,
   1.068109,
   1.109858,
   1.167805,
   1.234434,
   1.305243,
   1.377476,
   1.450046,
   1.516535,
   1.562595,
   1.605206,
   1.662254,
   1.72351,
   1.800949,
   1.879108,
   1.953525,
   2.016779,
   2.074639,
   2.13156,
   2.204747,
   2.270691,
   2.305805,
   2.325825,
   2.341512,
   2.356241,
   2.356518,
   2.341462,
   2.324732,
   2.301565,
   2.276656,
   2.244384,
   2.200372,
   2.149299,
   2.09176,
   2.027228,
   1.91732,
   1.763136,
   1.602228,
   1.441804,
   1.281386,
   1.121609,
   0.9701698,
   0.8275477,
   0.6971316,
   0.5795214,
   0.4753324,
   0.3851856,
   0.3080084,
   0.2441933,
   0.1925889,
   0.1520662,
   0.12351,
   0.1027394,
   0.0851946,
   0.06764502,
   0.05299397,
   0.04323705,
   0.0361328,
   0.03123917,
   0.02781176,
   0.02651959,
   0.02557576,
   0.02271803,
   0.01866425,
   0.01433741,
   0.01278208,
   0.01195355,
   0.01128516,
   0.009449879,
   0.007698138,
   0.006849081,
   0.006847103,
   0.007654751,
   0.008418863,
   0.008898621,
   0.008097261,
   0.00717794,
   0.006312799,
   0.005635676,
   0.004917856,
   0.004338085,
   0.003387246,
   0.002421213,
   0.001428486,
   0.001055531,
   0.001309796,
   0.002679662,
   0.004264001,
   0.005263434,
   0.00469041,
   0.003749901,
   0.00309672,
   0.003051309,
   0.003042507,
   0.00280049,
   0.002493478,
   0.002452277,
   0.002451569,
   0.002411918,
   0.002009021,
   0.001852321,
   0.002008407,
   0.00235631,
   0.002906505,
   0.003045923,
   0.001787366};
   graph = new TGraph(218,histpdf4_fx7,histpdf4_fy7);
   graph->SetName("histpdf4");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(55);
   
   TH1F *Graph_histpdf47 = new TH1F("Graph_histpdf47","Projection of Total pdf",218,5086.396,5813.604);
   Graph_histpdf47->SetMinimum(0.00259217);
   Graph_histpdf47->SetMaximum(2.59217);
   Graph_histpdf47->SetDirectory(0);
   Graph_histpdf47->SetStats(0);
   Graph_histpdf47->SetLineWidth(2);
   Graph_histpdf47->SetMarkerStyle(20);
   Graph_histpdf47->GetXaxis()->SetNdivisions(505);
   Graph_histpdf47->GetXaxis()->SetLabelFont(132);
   Graph_histpdf47->GetXaxis()->SetLabelSize(0.05);
   Graph_histpdf47->GetXaxis()->SetTitleSize(0.06);
   Graph_histpdf47->GetXaxis()->SetTitleOffset(1.05);
   Graph_histpdf47->GetXaxis()->SetTitleFont(132);
   Graph_histpdf47->GetYaxis()->SetLabelFont(132);
   Graph_histpdf47->GetYaxis()->SetLabelSize(0.05);
   Graph_histpdf47->GetYaxis()->SetTitleSize(0.06);
   Graph_histpdf47->GetYaxis()->SetTitleOffset(0.9);
   Graph_histpdf47->GetYaxis()->SetTitleFont(132);
   Graph_histpdf47->GetZaxis()->SetLabelFont(132);
   Graph_histpdf47->GetZaxis()->SetLabelSize(0.06);
   Graph_histpdf47->GetZaxis()->SetTitleSize(0.072);
   Graph_histpdf47->GetZaxis()->SetTitleOffset(1.2);
   Graph_histpdf47->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_histpdf47);
   
   graph->Draw("");
   
   Double_t histpdf3_fx8[222] = {
   5146.997,
   5147,
   5150,
   5153,
   5156,
   5159,
   5162,
   5165,
   5168,
   5171,
   5174,
   5177,
   5180,
   5183,
   5186,
   5189,
   5192,
   5195,
   5198,
   5201,
   5204,
   5207,
   5210,
   5213,
   5216,
   5219,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5279,
   5282,
   5285,
   5288,
   5291,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5315,
   5318,
   5321,
   5324,
   5327,
   5330,
   5333,
   5336,
   5339,
   5342,
   5345,
   5348,
   5351,
   5354,
   5357,
   5360,
   5363,
   5366,
   5369,
   5372,
   5375,
   5378,
   5381,
   5384,
   5387,
   5390,
   5393,
   5396,
   5399,
   5402,
   5405,
   5408,
   5411,
   5414,
   5417,
   5420,
   5423,
   5426,
   5427.5,
   5429,
   5432,
   5435,
   5436.5,
   5438,
   5441,
   5444,
   5445.5,
   5447,
   5450,
   5451.5,
   5452.25,
   5453,
   5456,
   5457.5,
   5459,
   5459.75,
   5460.5,
   5462,
   5463.5,
   5465,
   5466.5,
   5468,
   5469.5,
   5471,
   5472.5,
   5474,
   5475.5,
   5476.25,
   5477,
   5478.5,
   5480,
   5483,
   5483.75,
   5484.5,
   5486,
   5489,
   5492,
   5495,
   5498,
   5499.5,
   5500.25,
   5501,
   5502.5,
   5504,
   5507,
   5510,
   5513,
   5516,
   5519,
   5522,
   5525,
   5528,
   5531,
   5534,
   5537,
   5540,
   5543,
   5546,
   5549,
   5552,
   5555,
   5558,
   5561,
   5564,
   5567,
   5570,
   5573,
   5576,
   5579,
   5582,
   5585,
   5588,
   5591,
   5594,
   5597,
   5600,
   5603,
   5606,
   5609,
   5612,
   5615,
   5618,
   5621,
   5624,
   5627,
   5630,
   5633,
   5636,
   5639,
   5642,
   5645,
   5648,
   5651,
   5654,
   5657,
   5660,
   5663,
   5666,
   5669,
   5672,
   5675,
   5678,
   5681,
   5684,
   5687,
   5690,
   5693,
   5696,
   5699,
   5702,
   5705,
   5708,
   5711,
   5714,
   5717,
   5720,
   5723,
   5726,
   5729,
   5732,
   5735,
   5738,
   5741,
   5744,
   5747};
   Double_t histpdf3_fy8[222] = {
   0,
   0.002444651,
   0.002444651,
   0.002211498,
   0.002018345,
   0.002207897,
   0.00248135,
   0.002716291,
   0.002827207,
   0.00290389,
   0.002961956,
   0.003017881,
   0.003088316,
   0.003222957,
   0.003372411,
   0.003514457,
   0.003632642,
   0.003737933,
   0.003815316,
   0.00388406,
   0.003970653,
   0.004128895,
   0.004308547,
   0.0044977,
   0.004681168,
   0.004828212,
   0.004818417,
   0.0047599,
   0.004808892,
   0.005356643,
   0.005942981,
   0.00626819,
   0.00615168,
   0.00597872,
   0.005998396,
   0.006217368,
   0.00659126,
   0.007292483,
   0.008006814,
   0.008494228,
   0.008599462,
   0.008569913,
   0.008477822,
   0.008408765,
   0.008451129,
   0.008832269,
   0.009356366,
   0.009983519,
   0.0106605,
   0.01127072,
   0.01154601,
   0.01164159,
   0.01180183,
   0.01252499,
   0.01327318,
   0.01368532,
   0.01356288,
   0.01347943,
   0.01402331,
   0.01497566,
   0.01594765,
   0.01638855,
   0.01676254,
   0.01724192,
   0.01795281,
   0.01880189,
   0.01983138,
   0.020981,
   0.02216888,
   0.0232065,
   0.02429091,
   0.02554108,
   0.0270272,
   0.02858779,
   0.03008468,
   0.03155599,
   0.0330769,
   0.03477264,
   0.03650311,
   0.03782139,
   0.03882168,
   0.04037706,
   0.04229372,
   0.04434964,
   0.04664163,
   0.04971098,
   0.05316794,
   0.05649795,
   0.05948822,
   0.06280068,
   0.06682559,
   0.07125536,
   0.07602124,
   0.08097236,
   0.08692426,
   0.091257,
   0.09608578,
   0.1045311,
   0.1141169,
   0.1210195,
   0.1287415,
   0.1413745,
   0.1536504,
   0.1599152,
   0.1640662,
   0.1701139,
   0.1748482,
   0.1772775,
   0.1800169,
   0.1888459,
   0.1927907,
   0.1961684,
   0.1976802,
   0.1985241,
   0.1991669,
   0.1989489,
   0.197887,
   0.1959974,
   0.1932969,
   0.1910396,
   0.1880494,
   0.1831385,
   0.1774136,
   0.167959,
   0.1642422,
   0.1601583,
   0.1517491,
   0.1405938,
   0.1226166,
   0.1142475,
   0.1065861,
   0.09908197,
   0.08783994,
   0.07695835,
   0.06404077,
   0.0519019,
   0.04577319,
   0.04251617,
   0.03878242,
   0.03388632,
   0.02972592,
   0.02389186,
   0.01883679,
   0.01454409,
   0.01117932,
   0.009086579,
   0.007521387,
   0.006077662,
   0.004522541,
   0.003335058,
   0.002652173,
   0.002316075,
   0.002110288,
   0.001888897,
   0.001706315,
   0.001506838,
   0.001255936,
   0.001036882,
   0.0009200505,
   0.0008563623,
   0.0007818425,
   0.0006651167,
   0.000581154,
   0.0005329273,
   0.0005139293,
   0.0005423787,
   0.0005636622,
   0.0005349807,
   0.0004347398,
   0.0003369908,
   0.0002907682,
   0.000289111,
   0.0003062092,
   0.0002826581,
   0.0002169053,
   0.0001530858,
   0.0001375154,
   0.0001979458,
   0.000235312,
   0.0002196194,
   0.0001455667,
   8.242715e-05,
   6.493235e-05,
   8.275702e-05,
   0.0001125039,
   0.0001225273,
   0.0001185737,
   0.0001078463,
   0.0001007457,
   0.0001170162,
   0.0001435229,
   0.0001616313,
   0.0001562501,
   0.0001413092,
   0.000134721,
   0.0001231799,
   9.541951e-05,
   7.469297e-05,
   0.0001067242,
   0.000162637,
   0.0001999961,
   0.0001530741,
   8.978372e-05,
   4.01307e-05,
   2.663078e-05,
   4.208473e-05,
   9.34377e-05,
   0.0001509825,
   0.0001795321,
   0.000118078,
   4.749745e-05,
   9.414869e-06,
   1.819024e-05,
   2.696561e-05,
   4.547344e-05,
   6.510175e-05,
   7.216839e-05,
   4.867309e-05,
   2.154234e-05,
   1.550881e-05,
   3.086312e-05,
   3.699182e-05};
   graph = new TGraph(222,histpdf3_fx8,histpdf3_fy8);
   graph->SetName("histpdf3");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(56);
   
   TH1F *Graph_histpdf38 = new TH1F("Graph_histpdf38","Projection of Total pdf",222,5086.997,5807);
   Graph_histpdf38->SetMinimum(0.0002190835);
   Graph_histpdf38->SetMaximum(0.2190835);
   Graph_histpdf38->SetDirectory(0);
   Graph_histpdf38->SetStats(0);
   Graph_histpdf38->SetLineWidth(2);
   Graph_histpdf38->SetMarkerStyle(20);
   Graph_histpdf38->GetXaxis()->SetNdivisions(505);
   Graph_histpdf38->GetXaxis()->SetLabelFont(132);
   Graph_histpdf38->GetXaxis()->SetLabelSize(0.05);
   Graph_histpdf38->GetXaxis()->SetTitleSize(0.06);
   Graph_histpdf38->GetXaxis()->SetTitleOffset(1.05);
   Graph_histpdf38->GetXaxis()->SetTitleFont(132);
   Graph_histpdf38->GetYaxis()->SetLabelFont(132);
   Graph_histpdf38->GetYaxis()->SetLabelSize(0.05);
   Graph_histpdf38->GetYaxis()->SetTitleSize(0.06);
   Graph_histpdf38->GetYaxis()->SetTitleOffset(0.9);
   Graph_histpdf38->GetYaxis()->SetTitleFont(132);
   Graph_histpdf38->GetZaxis()->SetLabelFont(132);
   Graph_histpdf38->GetZaxis()->SetLabelSize(0.06);
   Graph_histpdf38->GetZaxis()->SetTitleSize(0.072);
   Graph_histpdf38->GetZaxis()->SetTitleOffset(1.2);
   Graph_histpdf38->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_histpdf38);
   
   graph->Draw("");
   
   Double_t genpdf_fx9[206] = {
   5146.997,
   5147,
   5150,
   5153,
   5156,
   5159,
   5162,
   5165,
   5168,
   5171,
   5174,
   5177,
   5180,
   5183,
   5186,
   5189,
   5192,
   5195,
   5198,
   5201,
   5204,
   5207,
   5210,
   5213,
   5216,
   5219,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5279,
   5282,
   5285,
   5288,
   5291,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5315,
   5318,
   5321,
   5324,
   5327,
   5330,
   5333,
   5336,
   5339,
   5342,
   5345,
   5348,
   5351,
   5354,
   5357,
   5360,
   5363,
   5366,
   5369,
   5372,
   5375,
   5378,
   5381,
   5384,
   5387,
   5390,
   5393,
   5396,
   5399,
   5402,
   5405,
   5408,
   5411,
   5414,
   5417,
   5420,
   5423,
   5426,
   5429,
   5432,
   5435,
   5438,
   5441,
   5444,
   5447,
   5450,
   5453,
   5456,
   5459,
   5462,
   5465,
   5468,
   5471,
   5474,
   5477,
   5480,
   5483,
   5486,
   5489,
   5492,
   5495,
   5498,
   5501,
   5504,
   5507,
   5510,
   5513,
   5516,
   5519,
   5522,
   5525,
   5528,
   5531,
   5534,
   5537,
   5540,
   5543,
   5546,
   5549,
   5552,
   5555,
   5558,
   5561,
   5564,
   5567,
   5570,
   5573,
   5576,
   5579,
   5582,
   5585,
   5588,
   5591,
   5594,
   5597,
   5600,
   5603,
   5606,
   5609,
   5612,
   5615,
   5618,
   5621,
   5624,
   5627,
   5630,
   5633,
   5636,
   5639,
   5642,
   5645,
   5648,
   5651,
   5654,
   5657,
   5660,
   5663,
   5666,
   5669,
   5672,
   5675,
   5678,
   5681,
   5684,
   5687,
   5690,
   5693,
   5696,
   5699,
   5702,
   5705,
   5708,
   5711,
   5714,
   5717,
   5720,
   5723,
   5726,
   5729,
   5732,
   5735,
   5738,
   5741,
   5744,
   5747,
   5750,
   5750,
   5753,
   5753.003};
   Double_t genpdf_fy9[206] = {
   0,
   241.6871,
   241.6871,
   229.205,
   217.3762,
   206.1658,
   195.5414,
   185.4717,
   175.9276,
   166.8812,
   158.3063,
   150.178,
   142.4727,
   135.1682,
   128.2434,
   121.6782,
   115.4537,
   109.5521,
   103.9563,
   98.65037,
   93.61905,
   88.84793,
   84.32339,
   80.03252,
   75.96309,
   72.10352,
   68.44284,
   64.97067,
   61.67717,
   58.55302,
   55.5894,
   52.77794,
   50.11072,
   47.58026,
   45.17943,
   42.9015,
   40.7401,
   38.68917,
   36.74302,
   34.89618,
   33.14353,
   31.4802,
   29.90159,
   28.40329,
   26.98117,
   25.63132,
   24.34999,
   23.13366,
   21.97899,
   20.8828,
   19.8421,
   18.85404,
   17.9159,
   17.02514,
   16.17932,
   15.37615,
   14.61344,
   13.88912,
   13.20124,
   12.54794,
   11.92744,
   11.33809,
   10.77829,
   10.24653,
   9.741407,
   9.26155,
   8.805681,
   8.372583,
   7.961102,
   7.570143,
   7.198666,
   6.845689,
   6.510274,
   6.191535,
   5.888631,
   5.600763,
   5.327174,
   5.067147,
   4.819997,
   4.585078,
   4.361774,
   4.149505,
   3.947717,
   3.755882,
   3.573506,
   3.400112,
   3.235254,
   3.078503,
   2.929456,
   2.787728,
   2.652955,
   2.524791,
   2.402906,
   2.286988,
   2.176742,
   2.071884,
   1.972149,
   1.877282,
   1.787042,
   1.7012,
   1.619538,
   1.541851,
   1.467942,
   1.397624,
   1.33072,
   1.267063,
   1.206492,
   1.148856,
   1.09401,
   1.041818,
   0.9921487,
   0.9448792,
   0.8998915,
   0.857074,
   0.8163207,
   0.7775303,
   0.7406074,
   0.7054604,
   0.672003,
   0.6401527,
   0.6098313,
   0.5809643,
   0.5534811,
   0.5273144,
   0.5024002,
   0.478678,
   0.4560896,
   0.4345804,
   0.414098,
   0.3945927,
   0.3760174,
   0.358327,
   0.3414789,
   0.3254325,
   0.3101491,
   0.2955918,
   0.2817259,
   0.268518,
   0.2559365,
   0.2439513,
   0.2325338,
   0.2216567,
   0.2112943,
   0.2014217,
   0.1920155,
   0.1830535,
   0.1745144,
   0.166378,
   0.1586251,
   0.1512374,
   0.1441974,
   0.1374887,
   0.1310953,
   0.1250024,
   0.1191957,
   0.1136615,
   0.1083869,
   0.1033596,
   0.09856783,
   0.09400048,
   0.08964686,
   0.08549691,
   0.08154097,
   0.07776986,
   0.07417486,
   0.07074765,
   0.06748031,
   0.0643653,
   0.06139546,
   0.05856392,
   0.05586419,
   0.05329007,
   0.05083564,
   0.04849529,
   0.04626365,
   0.04413564,
   0.04210637,
   0.04017122,
   0.0383258,
   0.03656588,
   0.03488747,
   0.03328676,
   0.03176011,
   0.03030407,
   0.02891534,
   0.02759078,
   0.02632738,
   0.02512231,
   0.02397284,
   0.02287638,
   0.02183047,
   0.02083276,
   0.01988099,
   0.01897304,
   0.01810687,
   0.01728055,
   0.01649222,
   0.01574012,
   0.01502257,
   0.01433797,
   0.0136848,
   0.01306159,
   0.01246697,
   0.01246697,
   0.01246697,
   0};
   graph = new TGraph(206,genpdf_fx9,genpdf_fy9);
   graph->SetName("genpdf");
   graph->SetTitle("Projection of Total pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_genpdf9 = new TH1F("Graph_genpdf9","Projection of Total pdf",206,5086.396,5813.604);
   Graph_genpdf9->SetMinimum(0.2658558);
   Graph_genpdf9->SetMaximum(265.8558);
   Graph_genpdf9->SetDirectory(0);
   Graph_genpdf9->SetStats(0);
   Graph_genpdf9->SetLineWidth(2);
   Graph_genpdf9->SetMarkerStyle(20);
   Graph_genpdf9->GetXaxis()->SetNdivisions(505);
   Graph_genpdf9->GetXaxis()->SetLabelFont(132);
   Graph_genpdf9->GetXaxis()->SetLabelSize(0.05);
   Graph_genpdf9->GetXaxis()->SetTitleSize(0.06);
   Graph_genpdf9->GetXaxis()->SetTitleOffset(1.05);
   Graph_genpdf9->GetXaxis()->SetTitleFont(132);
   Graph_genpdf9->GetYaxis()->SetLabelFont(132);
   Graph_genpdf9->GetYaxis()->SetLabelSize(0.05);
   Graph_genpdf9->GetYaxis()->SetTitleSize(0.06);
   Graph_genpdf9->GetYaxis()->SetTitleOffset(0.9);
   Graph_genpdf9->GetYaxis()->SetTitleFont(132);
   Graph_genpdf9->GetZaxis()->SetLabelFont(132);
   Graph_genpdf9->GetZaxis()->SetLabelSize(0.06);
   Graph_genpdf9->GetZaxis()->SetTitleSize(0.072);
   Graph_genpdf9->GetZaxis()->SetTitleOffset(1.2);
   Graph_genpdf9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_genpdf9);
   
   graph->Draw("");
   
   TLegend *leg = new TLegend(0.54,0.5,0.73,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.85);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_PDF","Total fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cbBd","#font[12]{B}^{0}#rightarrow #font[12]{K}^{+}#font[12]{#pi}^{#minus}","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cbBs","#font[12]{B}^{0}_{#font[12]{s}}#rightarrow #font[12]{#pi}^{+}#font[12]{K}^{#minus}","l");
   entry->SetLineColor(3);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("histpdf2","#font[12]{B}^{0}_{#font[12]{s}}#rightarrow #font[12]{K}^{+}#font[12]{K}^{#minus}","l");
   entry->SetLineColor(40);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.73,0.5,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("histpdf1","#font[12]{B}^{0}#rightarrow #font[12]{#pi}^{+}#font[12]{#pi}^{#minus}","l");
   entry->SetLineColor(6);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("histpdf4","#font[12]{#Lambda}^{0}_{#font[12]{b}} #rightarrow #font[12]{p}#font[12]{#pi}^{#minus}","l");
   entry->SetLineColor(7);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("histpdf3","#font[12]{#Lambda}^{0}_{#font[12]{b}} #rightarrow #font[12]{p}#font[12]{K}^{#minus}","l");
   entry->SetLineColor(8);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("combined_bkg","Comb. bkg.","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("genpdf","Part. reco.","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.39,0.82,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.39,0.75,0.54,0.83,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt_LaTex = pt->AddText("6 fb^{#minus1}");
   pt->Draw();
   ca->Modified();
   ca->cd();
   ca->SetSelected(ca);
}


==> figs/Fig2.C <==
void pp_mass_fit_data_17_no_pulls()
{
//=========Macro generated from canvas: canv03/canv03
//=========  (Tue Mar  8 09:27:22 2022) by ROOT version 6.22/06
   TCanvas *canv03 = new TCanvas("canv03", "canv03",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv03->SetHighLightColor(2);
   canv03->Range(0,0,1,1);
   canv03->SetFillColor(0);
   canv03->SetBorderMode(0);
   canv03->SetBorderSize(2);
   canv03->SetTickx(1);
   canv03->SetTicky(1);
   canv03->SetLeftMargin(0.15);
   canv03->SetRightMargin(0.05);
   canv03->SetTopMargin(0.05);
   canv03->SetBottomMargin(0.16);
   canv03->SetFrameLineWidth(2);
   canv03->SetFrameBorderMode(0);
   
   TH1D *frame_55dc8bdee110__9 = new TH1D("frame_55dc8bdee110__9","A RooPlot of \"#it{m}_{h^{+}h^{#font[122]{-}}}\"",49,5080,5570);
   frame_55dc8bdee110__9->SetBinContent(1,34.92326);
   frame_55dc8bdee110__9->SetMinimum(0);
   frame_55dc8bdee110__9->SetMaximum(34.92326);
   frame_55dc8bdee110__9->SetEntries(1);
   frame_55dc8bdee110__9->SetDirectory(0);
   frame_55dc8bdee110__9->SetStats(0);
   frame_55dc8bdee110__9->SetLineWidth(2);
   frame_55dc8bdee110__9->SetMarkerStyle(20);
   frame_55dc8bdee110__9->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{p#bar{p}}) [MeV/#font[12]{c}^{2}]");
   frame_55dc8bdee110__9->GetXaxis()->SetNdivisions(505);
   frame_55dc8bdee110__9->GetXaxis()->SetLabelFont(132);
   frame_55dc8bdee110__9->GetXaxis()->SetLabelSize(0.05);
   frame_55dc8bdee110__9->GetXaxis()->SetTitleSize(0.06);
   frame_55dc8bdee110__9->GetXaxis()->SetTitleOffset(0.9);
   frame_55dc8bdee110__9->GetXaxis()->SetTitleFont(132);
   frame_55dc8bdee110__9->GetYaxis()->SetTitle("Candidates / (10.0 MeV/#font[12]{c}^{2})");
   frame_55dc8bdee110__9->GetYaxis()->SetLabelFont(132);
   frame_55dc8bdee110__9->GetYaxis()->SetLabelSize(0.05);
   frame_55dc8bdee110__9->GetYaxis()->SetTitleSize(0.06);
   frame_55dc8bdee110__9->GetYaxis()->SetTitleOffset(0.9);
   frame_55dc8bdee110__9->GetYaxis()->SetTitleFont(132);
   frame_55dc8bdee110__9->GetZaxis()->SetLabelFont(132);
   frame_55dc8bdee110__9->GetZaxis()->SetLabelSize(0.06);
   frame_55dc8bdee110__9->GetZaxis()->SetTitleSize(0.072);
   frame_55dc8bdee110__9->GetZaxis()->SetTitleOffset(1.2);
   frame_55dc8bdee110__9->GetZaxis()->SetTitleFont(132);
   frame_55dc8bdee110__9->Draw("FUNC");
   
   Double_t Data_fx3005[49] = {
   5085,
   5095,
   5105,
   5115,
   5125,
   5135,
   5145,
   5155,
   5165,
   5175,
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565};
   Double_t Data_fy3005[49] = {
   3,
   9,
   3,
   1,
   3,
   4,
   5,
   3,
   2,
   5,
   3,
   1,
   2,
   3,
   3,
   1,
   4,
   7,
   13,
   23,
   27,
   14,
   14,
   4,
   2,
   4,
   2,
   2,
   3,
   0,
   0,
   6,
   1,
   2,
   2,
   0,
   1,
   1,
   1,
   2,
   1,
   1,
   0,
   0,
   1,
   0,
   0,
   1,
   2};
   Double_t Data_felx3005[49] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t Data_fely3005[49] = {
   1.632705,
   2.943461,
   1.632705,
   0.8272462,
   1.632705,
   1.914339,
   2.159691,
   1.632705,
   1.291815,
   2.159691,
   1.632705,
   0.8272462,
   1.291815,
   1.632705,
   1.632705,
   0.8272462,
   1.914339,
   2.58147,
   3.558662,
   4.760717,
   5.163771,
   3.6965,
   3.6965,
   1.914339,
   1.291815,
   1.914339,
   1.291815,
   1.291815,
   1.632705,
   0,
   0,
   2.379931,
   0.8272462,
   1.291815,
   1.291815,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   1.291815};
   Double_t Data_fehx3005[49] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t Data_fehy3005[49] = {
   2.918186,
   4.110204,
   2.918186,
   2.299527,
   2.918186,
   3.162753,
   3.382473,
   2.918186,
   2.63786,
   3.382473,
   2.918186,
   2.299527,
   2.63786,
   2.918186,
   2.918186,
   2.299527,
   3.162753,
   3.770281,
   4.697573,
   5.865235,
   6.260244,
   4.830381,
   4.830381,
   3.162753,
   2.63786,
   3.162753,
   2.63786,
   2.63786,
   2.918186,
   1.147874,
   1.147874,
   3.583642,
   2.299527,
   2.63786,
   2.63786,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(49,Data_fx3005,Data_fy3005,Data_felx3005,Data_fehx3005,Data_fely3005,Data_fehy3005);
   grae->SetName("Data");
   grae->SetTitle("Histogram of signal_shape_plot__B0_M_PP");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t tot_pdf_fx9[100] = {
   5069.99,
   5070,
   5080,
   5090,
   5100,
   5110,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5246.25,
   5247.5,
   5248.75,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5321.25,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5375,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5570,
   5580,
   5580.01};
   Double_t tot_pdf_fy9[100] = {
   0,
   4.070987,
   4.070987,
   3.926139,
   3.787651,
   3.655536,
   3.529888,
   3.410921,
   3.299016,
   3.194814,
   3.099356,
   3.014337,
   2.942576,
   2.888921,
   2.862157,
   2.879401,
   2.977469,
   3.081021,
   3.247532,
   3.51723,
   3.712856,
   3.969027,
   4.310357,
   4.775394,
   5.0726,
   5.427264,
   5.848064,
   6.312245,
   7.359359,
   8.561891,
   9.907618,
   11.37322,
   14.51327,
   16.08621,
   17.58049,
   18.27784,
   18.93118,
   19.53272,
   20.07504,
   20.55129,
   20.95533,
   21.28182,
   21.52638,
   21.68568,
   21.75748,
   21.7407,
   21.63547,
   21.44306,
   21.16594,
   20.80764,
   20.37274,
   19.86673,
   19.2959,
   18.66723,
   17.9882,
   16.51083,
   14.92865,
   11.69987,
   10.16209,
   8.731752,
   7.436972,
   6.294496,
   5.310712,
   4.483321,
   4.126366,
   3.821048,
   3.347929,
   3.005813,
   2.75415,
   2.56832,
   2.433844,
   2.272625,
   2.206853,
   2.201161,
   2.25799,
   2.245964,
   2.177065,
   2.066214,
   1.771358,
   1.487481,
   1.290913,
   1.187689,
   1.122097,
   1.069592,
   1.023501,
   0.9813678,
   0.9420779,
   0.9050418,
   0.8699068,
   0.8364411,
   0.8044799,
   0.7738989,
   0.7445994,
   0.7165,
   0.6895315,
   0.6636334,
   0.6387522,
   0.6387522,
   0.6387522,
   0};
   TGraph *graph = new TGraph(100,tot_pdf_fx9,tot_pdf_fy9);
   graph->SetName("tot_pdf");
   graph->SetTitle("Projection of Total_pdf");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t cbBd_fx10[101] = {
   5069.99,
   5070,
   5080,
   5090,
   5100,
   5110,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5246.25,
   5247.5,
   5248.75,
   5250,
   5251.25,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5316.25,
   5317.5,
   5320,
   5321.25,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5570,
   5580,
   5580.01};
   Double_t cbBd_fy10[101] = {
   0,
   0.03801414,
   0.03801414,
   0.04245578,
   0.04771977,
   0.05402179,
   0.06165306,
   0.07101439,
   0.08266956,
   0.09743178,
   0.1165086,
   0.1417554,
   0.1761415,
   0.2246593,
   0.2962322,
   0.4081028,
   0.5972043,
   0.7449602,
   0.954815,
   1.267008,
   1.483565,
   1.760459,
   2.122303,
   2.607648,
   2.91493,
   3.279619,
   3.710392,
   4.184494,
   4.698131,
   5.251296,
   6.47331,
   7.838313,
   9.322988,
   12.50055,
   14.09193,
   15.60445,
   16.31082,
   16.97315,
   17.58361,
   18.1348,
   18.61987,
   19.03266,
   19.36786,
   19.62107,
   19.78895,
   19.86927,
   19.86096,
   19.76413,
   19.58006,
   19.31122,
   18.96113,
   18.53437,
   18.03643,
   17.47361,
   16.85285,
   16.18167,
   14.71976,
   13.15268,
   9.952915,
   8.428937,
   7.011834,
   5.729632,
   4.598944,
   4.092724,
   3.625984,
   2.808213,
   2.455517,
   2.154021,
   1.686967,
   1.348192,
   1.096076,
   0.9043056,
   0.7556637,
   0.5449239,
   0.4070513,
   0.3128148,
   0.1973902,
   0.1331873,
   0.09447049,
   0.06965161,
   0.05296185,
   0.04129788,
   0.03288393,
   0.02665133,
   0.0219294,
   0.01828201,
   0.01541679,
   0.0131325,
   0.01128741,
   0.009779624,
   0.008534558,
   0.007496714,
   0.006624198,
   0.005884956,
   0.005254171,
   0.004712413,
   0.004244317,
   0.003837619,
   0.003837619,
   0.003837619,
   0};
   graph = new TGraph(101,cbBd_fx10,cbBd_fy10);
   graph->SetName("cbBd");
   graph->SetTitle("Projection of Total_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ffff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t cbBs_fx11[100] = {
   5069.99,
   5070,
   5080,
   5090,
   5100,
   5110,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5315,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5331.25,
   5332.5,
   5333.75,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5347.5,
   5350,
   5355,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5381.25,
   5382.5,
   5385,
   5387.5,
   5390,
   5392.5,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5408.75,
   5410,
   5411.25,
   5412.5,
   5415,
   5417.5,
   5420,
   5425,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5570,
   5580,
   5580.01};
   Double_t cbBs_fy11[100] = {
   0,
   0.0007071755,
   0.0007071755,
   0.0007621991,
   0.0008238718,
   0.000893307,
   0.000971861,
   0.001061199,
   0.001163384,
   0.001280996,
   0.001417296,
   0.001576453,
   0.001763864,
   0.001986615,
   0.00225416,
   0.002579331,
   0.002979899,
   0.003481039,
   0.004119363,
   0.00494976,
   0.006057531,
   0.007581064,
   0.009756976,
   0.01301724,
   0.01821988,
   0.0272728,
   0.03454762,
   0.04515401,
   0.05237904,
   0.06147774,
   0.07315669,
   0.08848916,
   0.09801978,
   0.1091693,
   0.1223251,
   0.1379361,
   0.174193,
   0.2162493,
   0.2639063,
   0.3166037,
   0.3733821,
   0.4328747,
   0.5527046,
   0.6087168,
   0.6347323,
   0.6590353,
   0.681349,
   0.7014122,
   0.7189849,
   0.733853,
   0.7458322,
   0.7547724,
   0.7605604,
   0.7631223,
   0.7624255,
   0.7584789,
   0.7513328,
   0.7410782,
   0.7278443,
   0.7117963,
   0.6931317,
   0.6720763,
   0.6488798,
   0.6238105,
   0.5691909,
   0.5105454,
   0.4501757,
   0.3902122,
   0.3324994,
   0.2785172,
   0.2293424,
   0.185647,
   0.1477279,
   0.1155603,
   0.1015537,
   0.08907465,
   0.07856045,
   0.06967409,
   0.05562407,
   0.04518194,
   0.03724826,
   0.02626853,
   0.01927986,
   0.01135554,
   0.007294145,
   0.004986352,
   0.003572359,
   0.002654709,
   0.002031534,
   0.001592508,
   0.001273691,
   0.001036194,
   0.0008553898,
   0.0007151449,
   0.0006045712,
   0.000516132,
   0.0004444919,
   0.0004444919,
   0.0004444919,
   0};
   graph = new TGraph(100,cbBs_fx11,cbBs_fy11);
   graph->SetName("cbBs");
   graph->SetTitle("Projection of Total_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t combined_bkg_fx12[55] = {
   5069.99,
   5070,
   5080,
   5090,
   5100,
   5110,
   5120,
   5130,
   5140,
   5150,
   5160,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5230,
   5240,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5570,
   5580,
   5580.01};
   Double_t combined_bkg_fy12[55] = {
   0,
   4.032266,
   4.032266,
   3.882921,
   3.739108,
   3.600621,
   3.467264,
   3.338845,
   3.215183,
   3.096101,
   2.98143,
   2.871005,
   2.764671,
   2.662275,
   2.563671,
   2.468719,
   2.377284,
   2.289236,
   2.204449,
   2.122802,
   2.044179,
   1.968468,
   1.895561,
   1.825354,
   1.757748,
   1.692645,
   1.629954,
   1.569585,
   1.511452,
   1.455471,
   1.401565,
   1.349654,
   1.299667,
   1.25153,
   1.205177,
   1.16054,
   1.117557,
   1.076166,
   1.036307,
   0.9979252,
   0.9609647,
   0.925373,
   0.8910996,
   0.8580956,
   0.826314,
   0.7957095,
   0.7662385,
   0.7378591,
   0.7105307,
   0.6842145,
   0.658873,
   0.63447,
   0.63447,
   0.63447,
   0};
   graph = new TGraph(55,combined_bkg_fx12,combined_bkg_fy12);
   graph->SetName("combined_bkg");
   graph->SetTitle("Projection of Total_pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   TH1D *frame_55dc8bdee110__10 = new TH1D("frame_55dc8bdee110__10","A RooPlot of \"#it{m}_{h^{+}h^{#font[122]{-}}}\"",49,5080,5570);
   frame_55dc8bdee110__10->SetBinContent(1,34.92326);
   frame_55dc8bdee110__10->SetMinimum(0);
   frame_55dc8bdee110__10->SetMaximum(34.92326);
   frame_55dc8bdee110__10->SetEntries(1);
   frame_55dc8bdee110__10->SetDirectory(0);
   frame_55dc8bdee110__10->SetStats(0);
   frame_55dc8bdee110__10->SetLineWidth(2);
   frame_55dc8bdee110__10->SetMarkerStyle(20);
   frame_55dc8bdee110__10->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{p#bar{p}}) [MeV/#font[12]{c}^{2}]");
   frame_55dc8bdee110__10->GetXaxis()->SetNdivisions(505);
   frame_55dc8bdee110__10->GetXaxis()->SetLabelFont(132);
   frame_55dc8bdee110__10->GetXaxis()->SetLabelSize(0.05);
   frame_55dc8bdee110__10->GetXaxis()->SetTitleSize(0.06);
   frame_55dc8bdee110__10->GetXaxis()->SetTitleOffset(0.9);
   frame_55dc8bdee110__10->GetXaxis()->SetTitleFont(132);
   frame_55dc8bdee110__10->GetYaxis()->SetTitle("Candidates / (10.0 MeV/#font[12]{c}^{2})");
   frame_55dc8bdee110__10->GetYaxis()->SetLabelFont(132);
   frame_55dc8bdee110__10->GetYaxis()->SetLabelSize(0.05);
   frame_55dc8bdee110__10->GetYaxis()->SetTitleSize(0.06);
   frame_55dc8bdee110__10->GetYaxis()->SetTitleOffset(0.9);
   frame_55dc8bdee110__10->GetYaxis()->SetTitleFont(132);
   frame_55dc8bdee110__10->GetZaxis()->SetLabelFont(132);
   frame_55dc8bdee110__10->GetZaxis()->SetLabelSize(0.06);
   frame_55dc8bdee110__10->GetZaxis()->SetTitleSize(0.072);
   frame_55dc8bdee110__10->GetZaxis()->SetTitleOffset(1.2);
   frame_55dc8bdee110__10->GetZaxis()->SetTitleFont(132);
   frame_55dc8bdee110__10->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0,0,0,0,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0,0,0,0,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt_LaTex = pt->AddText("6 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0,0,0,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("tot_pdf","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("cbBd","#font[12]{B}^{0}#rightarrow #font[12]{p#bar{p}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("cbBs","#font[12]{B}^{0}_{#font[12]{s}}#rightarrow #font[12]{p#bar{p}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("combined_bkg","Comb. bkg.","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   canv03->Modified();
   canv03->cd();
   canv03->SetSelected(canv03);
}


==> figs/Fig3.C <==
void combScanResult()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri May 13 18:05:20 2022) by ROOT version 6.22/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-4.56359,-2.085443,10.87231,10.63608);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetRightMargin(0.12);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *h_nll___1 = new TH1D("h_nll___1","",100,-4,10);
   h_nll___1->SetBinContent(1,9.837583);
   h_nll___1->SetBinContent(2,9.255852);
   h_nll___1->SetBinContent(3,8.69705);
   h_nll___1->SetBinContent(4,8.160599);
   h_nll___1->SetBinContent(5,7.646198);
   h_nll___1->SetBinContent(6,7.153634);
   h_nll___1->SetBinContent(7,6.682401);
   h_nll___1->SetBinContent(8,6.232036);
   h_nll___1->SetBinContent(9,5.802137);
   h_nll___1->SetBinContent(10,5.391985);
   h_nll___1->SetBinContent(11,5.001274);
   h_nll___1->SetBinContent(12,4.629486);
   h_nll___1->SetBinContent(13,4.275619);
   h_nll___1->SetBinContent(14,3.93997);
   h_nll___1->SetBinContent(15,3.621649);
   h_nll___1->SetBinContent(16,3.320152);
   h_nll___1->SetBinContent(17,3.034972);
   h_nll___1->SetBinContent(18,2.765624);
   h_nll___1->SetBinContent(19,2.511627);
   h_nll___1->SetBinContent(20,2.272516);
   h_nll___1->SetBinContent(21,2.047834);
   h_nll___1->SetBinContent(22,1.837141);
   h_nll___1->SetBinContent(23,1.640011);
   h_nll___1->SetBinContent(24,1.456031);
   h_nll___1->SetBinContent(25,1.284801);
   h_nll___1->SetBinContent(26,1.125935);
   h_nll___1->SetBinContent(27,0.9790627);
   h_nll___1->SetBinContent(28,0.8438246);
   h_nll___1->SetBinContent(29,0.7198756);
   h_nll___1->SetBinContent(30,0.6068827);
   h_nll___1->SetBinContent(31,0.5045256);
   h_nll___1->SetBinContent(32,0.4125721);
   h_nll___1->SetBinContent(33,0.3305559);
   h_nll___1->SetBinContent(34,0.2582863);
   h_nll___1->SetBinContent(35,0.1954876);
   h_nll___1->SetBinContent(36,0.1418947);
   h_nll___1->SetBinContent(37,0.09725224);
   h_nll___1->SetBinContent(38,0.06131429);
   h_nll___1->SetBinContent(39,0.03384401);
   h_nll___1->SetBinContent(40,0.01461331);
   h_nll___1->SetBinContent(41,0.003445783);
   h_nll___1->SetBinContent(43,0.004245102);
   h_nll___1->SetBinContent(44,0.01580852);
   h_nll___1->SetBinContent(45,0.03463398);
   h_nll___1->SetBinContent(46,0.06049379);
   h_nll___1->SetBinContent(47,0.09321141);
   h_nll___1->SetBinContent(48,0.1326165);
   h_nll___1->SetBinContent(49,0.1785445);
   h_nll___1->SetBinContent(50,0.2308366);
   h_nll___1->SetBinContent(51,0.2893397);
   h_nll___1->SetBinContent(52,0.3539054);
   h_nll___1->SetBinContent(53,0.4243907);
   h_nll___1->SetBinContent(54,0.5006572);
   h_nll___1->SetBinContent(55,0.5825711);
   h_nll___1->SetBinContent(56,0.6700032);
   h_nll___1->SetBinContent(57,0.7628282);
   h_nll___1->SetBinContent(58,0.8608436);
   h_nll___1->SetBinContent(59,0.9640875);
   h_nll___1->SetBinContent(60,1.072373);
   h_nll___1->SetBinContent(61,1.185589);
   h_nll___1->SetBinContent(62,1.30363);
   h_nll___1->SetBinContent(63,1.426394);
   h_nll___1->SetBinContent(64,1.553779);
   h_nll___1->SetBinContent(65,1.685689);
   h_nll___1->SetBinContent(66,1.82203);
   h_nll___1->SetBinContent(67,1.962712);
   h_nll___1->SetBinContent(68,2.107645);
   h_nll___1->SetBinContent(69,2.256744);
   h_nll___1->SetBinContent(70,2.409926);
   h_nll___1->SetBinContent(71,2.56711);
   h_nll___1->SetBinContent(72,2.728218);
   h_nll___1->SetBinContent(73,2.893173);
   h_nll___1->SetBinContent(74,3.061901);
   h_nll___1->SetBinContent(75,3.23433);
   h_nll___1->SetBinContent(76,3.410391);
   h_nll___1->SetBinContent(77,3.590014);
   h_nll___1->SetBinContent(78,3.773135);
   h_nll___1->SetBinContent(79,3.959689);
   h_nll___1->SetBinContent(80,4.149614);
   h_nll___1->SetBinContent(81,4.342847);
   h_nll___1->SetBinContent(82,4.539331);
   h_nll___1->SetBinContent(83,4.739007);
   h_nll___1->SetBinContent(84,4.941819);
   h_nll___1->SetBinContent(85,5.147713);
   h_nll___1->SetBinContent(86,5.356635);
   h_nll___1->SetBinContent(87,5.568533);
   h_nll___1->SetBinContent(88,5.783356);
   h_nll___1->SetBinContent(89,6.001056);
   h_nll___1->SetBinContent(90,6.221584);
   h_nll___1->SetBinContent(91,6.444893);
   h_nll___1->SetBinContent(92,6.670938);
   h_nll___1->SetBinContent(93,6.899674);
   h_nll___1->SetBinContent(94,7.131057);
   h_nll___1->SetBinContent(95,7.365044);
   h_nll___1->SetBinContent(96,7.601595);
   h_nll___1->SetBinContent(97,7.840669);
   h_nll___1->SetBinContent(98,8.082226);
   h_nll___1->SetBinContent(99,8.326228);
   h_nll___1->SetBinContent(100,8.572637);
   h_nll___1->SetMinimum(-0.05);
   h_nll___1->SetMaximum(10);
   h_nll___1->SetEntries(300);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   h_nll___1->SetLineColor(ci);
   h_nll___1->SetLineWidth(3);
   h_nll___1->GetXaxis()->SetTitle("#it{B.}(#font[12]{B}_{#font[12]{s}}^{0} #rightarrow #font[12]{p#bar{p}}) #times 10^{#minus9}");
   h_nll___1->GetXaxis()->SetRange(8,93);
   h_nll___1->GetXaxis()->SetLabelFont(42);
   h_nll___1->GetXaxis()->SetLabelSize(0.05);
   h_nll___1->GetXaxis()->SetTitleSize(0.06);
   h_nll___1->GetXaxis()->SetTitleOffset(1.2);
   h_nll___1->GetXaxis()->SetTitleFont(132);
   h_nll___1->GetYaxis()->SetTitle("-2#Delta ln L");
   h_nll___1->GetYaxis()->SetLabelFont(42);
   h_nll___1->GetYaxis()->SetLabelSize(0.05);
   h_nll___1->GetYaxis()->SetTitleSize(0.06);
   h_nll___1->GetYaxis()->SetTitleOffset(0.7);
   h_nll___1->GetYaxis()->SetTitleFont(132);
   h_nll___1->GetZaxis()->SetLabelFont(42);
   h_nll___1->GetZaxis()->SetTitleOffset(1);
   h_nll___1->GetZaxis()->SetTitleFont(42);
   h_nll___1->Draw("l");
   
   TH1D *h_snll__2 = new TH1D("h_snll__2","",100,-4,10);
   h_snll__2->SetBinContent(1,8.555652);
   h_snll__2->SetBinContent(2,8.053792);
   h_snll__2->SetBinContent(3,7.577966);
   h_snll__2->SetBinContent(4,7.124258);
   h_snll__2->SetBinContent(5,6.69008);
   h_snll__2->SetBinContent(6,6.273864);
   h_snll__2->SetBinContent(7,5.874686);
   h_snll__2->SetBinContent(8,5.491964);
   h_snll__2->SetBinContent(9,5.12528);
   h_snll__2->SetBinContent(10,4.77428);
   h_snll__2->SetBinContent(11,4.438632);
   h_snll__2->SetBinContent(12,4.11801);
   h_snll__2->SetBinContent(13,3.812089);
   h_snll__2->SetBinContent(14,3.520541);
   h_snll__2->SetBinContent(15,3.24304);
   h_snll__2->SetBinContent(16,2.979261);
   h_snll__2->SetBinContent(17,2.728882);
   h_snll__2->SetBinContent(18,2.491585);
   h_snll__2->SetBinContent(19,2.267059);
   h_snll__2->SetBinContent(20,2.054995);
   h_snll__2->SetBinContent(21,1.855092);
   h_snll__2->SetBinContent(22,1.667056);
   h_snll__2->SetBinContent(23,1.490596);
   h_snll__2->SetBinContent(24,1.32543);
   h_snll__2->SetBinContent(25,1.171281);
   h_snll__2->SetBinContent(26,1.027881);
   h_snll__2->SetBinContent(27,0.8949643);
   h_snll__2->SetBinContent(28,0.7722759);
   h_snll__2->SetBinContent(29,0.659565);
   h_snll__2->SetBinContent(30,0.5565875);
   h_snll__2->SetBinContent(31,0.4631056);
   h_snll__2->SetBinContent(32,0.3788879);
   h_snll__2->SetBinContent(33,0.3037099);
   h_snll__2->SetBinContent(34,0.2373538);
   h_snll__2->SetBinContent(35,0.1796086);
   h_snll__2->SetBinContent(36,0.1302694);
   h_snll__2->SetBinContent(37,0.08913751);
   h_snll__2->SetBinContent(38,0.05601947);
   h_snll__2->SetBinContent(39,0.03072716);
   h_snll__2->SetBinContent(40,0.01307757);
   h_snll__2->SetBinContent(41,0.002892757);
   h_snll__2->SetBinContent(43,0.004231777);
   h_snll__2->SetBinContent(44,0.01542571);
   h_snll__2->SetBinContent(45,0.03342436);
   h_snll__2->SetBinContent(46,0.05807495);
   h_snll__2->SetBinContent(47,0.08922906);
   h_snll__2->SetBinContent(48,0.1267424);
   h_snll__2->SetBinContent(49,0.1704748);
   h_snll__2->SetBinContent(50,0.2202898);
   h_snll__2->SetBinContent(51,0.276055);
   h_snll__2->SetBinContent(52,0.3376415);
   h_snll__2->SetBinContent(53,0.4049241);
   h_snll__2->SetBinContent(54,0.477781);
   h_snll__2->SetBinContent(55,0.5560938);
   h_snll__2->SetBinContent(56,0.6397478);
   h_snll__2->SetBinContent(57,0.7286318);
   h_snll__2->SetBinContent(58,0.8226382);
   h_snll__2->SetBinContent(59,0.921663);
   h_snll__2->SetBinContent(60,1.025605);
   h_snll__2->SetBinContent(61,1.134367);
   h_snll__2->SetBinContent(62,1.247851);
   h_snll__2->SetBinContent(63,1.365965);
   h_snll__2->SetBinContent(64,1.488618);
   h_snll__2->SetBinContent(65,1.615719);
   h_snll__2->SetBinContent(66,1.747182);
   h_snll__2->SetBinContent(67,1.882924);
   h_snll__2->SetBinContent(68,2.022861);
   h_snll__2->SetBinContent(69,2.166915);
   h_snll__2->SetBinContent(70,2.315009);
   h_snll__2->SetBinContent(71,2.467065);
   h_snll__2->SetBinContent(72,2.623012);
   h_snll__2->SetBinContent(73,2.782778);
   h_snll__2->SetBinContent(74,2.946293);
   h_snll__2->SetBinContent(75,3.113488);
   h_snll__2->SetBinContent(76,3.284299);
   h_snll__2->SetBinContent(77,3.45866);
   h_snll__2->SetBinContent(78,3.63651);
   h_snll__2->SetBinContent(79,3.817785);
   h_snll__2->SetBinContent(80,4.002428);
   h_snll__2->SetBinContent(81,4.190379);
   h_snll__2->SetBinContent(82,4.381582);
   h_snll__2->SetBinContent(83,4.575982);
   h_snll__2->SetBinContent(84,4.773524);
   h_snll__2->SetBinContent(85,4.974156);
   h_snll__2->SetBinContent(86,5.177826);
   h_snll__2->SetBinContent(87,5.384485);
   h_snll__2->SetBinContent(88,5.594083);
   h_snll__2->SetBinContent(89,5.806575);
   h_snll__2->SetBinContent(90,6.021919);
   h_snll__2->SetBinContent(91,6.240094);
   h_snll__2->SetBinContent(92,6.461135);
   h_snll__2->SetBinContent(93,6.685227);
   h_snll__2->SetBinContent(94,6.912917);
   h_snll__2->SetBinContent(95,7.145491);
   h_snll__2->SetBinContent(96,7.38552);
   h_snll__2->SetBinContent(97,7.637453);
   h_snll__2->SetBinContent(98,7.907982);
   h_snll__2->SetBinContent(99,8.205943);
   h_snll__2->SetBinContent(100,8.54165);
   h_snll__2->SetEntries(200);

   ci = TColor::GetColor("#ff0000");
   h_snll__2->SetLineColor(ci);
   h_snll__2->SetLineStyle(7);
   h_snll__2->SetLineWidth(3);
   h_snll__2->GetXaxis()->SetLabelFont(42);
   h_snll__2->GetXaxis()->SetTitleOffset(1);
   h_snll__2->GetXaxis()->SetTitleFont(42);
   h_snll__2->GetYaxis()->SetLabelFont(42);
   h_snll__2->GetYaxis()->SetTitleFont(42);
   h_snll__2->GetZaxis()->SetLabelFont(42);
   h_snll__2->GetZaxis()->SetTitleOffset(1);
   h_snll__2->GetZaxis()->SetTitleFont(42);
   h_snll__2->Draw("lsame");
   
   TH1D *h_sl__3 = new TH1D("h_sl__3","",100,-4,10);
   h_sl__3->SetBinContent(1,0.001646572);
   h_sl__3->SetBinContent(2,0.002719792);
   h_sl__3->SetBinContent(3,0.004377076);
   h_sl__3->SetBinContent(4,0.006890126);
   h_sl__3->SetBinContent(5,0.01063625);
   h_sl__3->SetBinContent(6,0.01612682);
   h_sl__3->SetBinContent(7,0.02403862);
   h_sl__3->SetBinContent(8,0.0352471);
   h_sl__3->SetBinContent(9,0.05085952);
   h_sl__3->SetBinContent(10,0.07224532);
   h_sl__3->SetBinContent(11,0.1010601);
   h_sl__3->SetBinContent(12,0.1392592);
   h_sl__3->SetBinContent(13,0.1890967);
   h_sl__3->SetBinContent(14,0.2531054);
   h_sl__3->SetBinContent(15,0.3340555);
   h_sl__3->SetBinContent(16,0.4348871);
   h_sl__3->SetBinContent(17,0.5586178);
   h_sl__3->SetBinContent(18,0.7082252);
   h_sl__3->SetBinContent(19,0.8865068);
   h_sl__3->SetBinContent(20,1.095923);
   h_sl__3->SetBinContent(21,1.338433);
   h_sl__3->SetBinContent(22,1.615325);
   h_sl__3->SetBinContent(23,1.927061);
   h_sl__3->SetBinContent(24,2.27314);
   h_sl__3->SetBinContent(25,2.651991);
   h_sl__3->SetBinContent(26,3.060908);
   h_sl__3->SetBinContent(27,3.496029);
   h_sl__3->SetBinContent(28,3.952373);
   h_sl__3->SetBinContent(29,4.423924);
   h_sl__3->SetBinContent(30,4.903771);
   h_sl__3->SetBinContent(31,5.384295);
   h_sl__3->SetBinContent(32,5.85739);
   h_sl__3->SetBinContent(33,6.314712);
   h_sl__3->SetBinContent(34,6.747947);
   h_sl__3->SetBinContent(35,7.149079);
   h_sl__3->SetBinContent(36,7.510655);
   h_sl__3->SetBinContent(37,7.826024);
   h_sl__3->SetBinContent(38,8.089546);
   h_sl__3->SetBinContent(39,8.296759);
   h_sl__3->SetBinContent(40,8.444493);
   h_sl__3->SetBinContent(41,8.530938);
   h_sl__3->SetBinContent(42,8.555652);
   h_sl__3->SetBinContent(43,8.519523);
   h_sl__3->SetBinContent(44,8.424687);
   h_sl__3->SetBinContent(45,8.274411);
   h_sl__3->SetBinContent(46,8.072935);
   h_sl__3->SetBinContent(47,7.825307);
   h_sl__3->SetBinContent(48,7.537192);
   h_sl__3->SetBinContent(49,7.214676);
   h_sl__3->SetBinContent(50,6.864082);
   h_sl__3->SetBinContent(51,6.491782);
   h_sl__3->SetBinContent(52,6.104038);
   h_sl__3->SetBinContent(53,5.706854);
   h_sl__3->SetBinContent(54,5.305856);
   h_sl__3->SetBinContent(55,4.906193);
   h_sl__3->SetBinContent(56,4.512468);
   h_sl__3->SetBinContent(57,4.128691);
   h_sl__3->SetBinContent(58,3.758252);
   h_sl__3->SetBinContent(59,3.403925);
   h_sl__3->SetBinContent(60,3.06788);
   h_sl__3->SetBinContent(61,2.751718);
   h_sl__3->SetBinContent(62,2.456508);
   h_sl__3->SetBinContent(63,2.18284);
   h_sl__3->SetBinContent(64,1.930877);
   h_sl__3->SetBinContent(65,1.700417);
   h_sl__3->SetBinContent(66,1.490945);
   h_sl__3->SetBinContent(67,1.301697);
   h_sl__3->SetBinContent(68,1.131711);
   h_sl__3->SetBinContent(69,0.9798817);
   h_sl__3->SetBinContent(70,0.8450017);
   h_sl__3->SetBinContent(71,0.7258054);
   h_sl__3->SetBinContent(72,0.6210024);
   h_sl__3->SetBinContent(73,0.5293074);
   h_sl__3->SetBinContent(74,0.4494635);
   h_sl__3->SetBinContent(75,0.3802614);
   h_sl__3->SetBinContent(76,0.3205532);
   h_sl__3->SetBinContent(77,0.2692625);
   h_sl__3->SetBinContent(78,0.2253913);
   h_sl__3->SetBinContent(79,0.1880226);
   h_sl__3->SetBinContent(80,0.1563223);
   h_sl__3->SetBinContent(81,0.1295372);
   h_sl__3->SetBinContent(82,0.1069932);
   h_sl__3->SetBinContent(83,0.08809059);
   h_sl__3->SetBinContent(84,0.07229996);
   h_sl__3->SetBinContent(85,0.0591568);
   h_sl__3->SetBinContent(86,0.04825605);
   h_sl__3->SetBinContent(87,0.03924651);
   h_sl__3->SetBinContent(88,0.03182539);
   h_sl__3->SetBinContent(89,0.02573296);
   h_sl__3->SetBinContent(90,0.02074756);
   h_sl__3->SetBinContent(91,0.01668071);
   h_sl__3->SetBinContent(92,0.01337266);
   h_sl__3->SetBinContent(93,0.01068799);
   h_sl__3->SetBinContent(94,0.008511607);
   h_sl__3->SetBinContent(95,0.006745373);
   h_sl__3->SetBinContent(96,0.00530594);
   h_sl__3->SetBinContent(97,0.004124292);
   h_sl__3->SetBinContent(98,0.003146734);
   h_sl__3->SetBinContent(99,0.002335917);
   h_sl__3->SetBinContent(100,0.001669789);
   h_sl__3->SetBinError(1,0.0001206386);
   h_sl__3->SetBinError(2,0.0001550472);
   h_sl__3->SetBinError(3,0.0001966926);
   h_sl__3->SetBinError(4,0.0002467798);
   h_sl__3->SetBinError(5,0.0003066128);
   h_sl__3->SetBinError(6,0.0003775464);
   h_sl__3->SetBinError(7,0.0004609468);
   h_sl__3->SetBinError(8,0.0005581588);
   h_sl__3->SetBinError(9,0.0006704744);
   h_sl__3->SetBinError(10,0.0007990996);
   h_sl__3->SetBinError(11,0.0009451177);
   h_sl__3->SetBinError(12,0.001109451);
   h_sl__3->SetBinError(13,0.00129282);
   h_sl__3->SetBinError(14,0.001495708);
   h_sl__3->SetBinError(15,0.001718325);
   h_sl__3->SetBinError(16,0.001960579);
   h_sl__3->SetBinError(17,0.002222048);
   h_sl__3->SetBinError(18,0.002501968);
   h_sl__3->SetBinError(19,0.00279922);
   h_sl__3->SetBinError(20,0.003112333);
   h_sl__3->SetBinError(21,0.003439493);
   h_sl__3->SetBinError(22,0.003778557);
   h_sl__3->SetBinError(23,0.004127088);
   h_sl__3->SetBinError(24,0.004482384);
   h_sl__3->SetBinError(25,0.004841524);
   h_sl__3->SetBinError(26,0.005201411);
   h_sl__3->SetBinError(27,0.005558832);
   h_sl__3->SetBinError(28,0.005910511);
   h_sl__3->SetBinError(29,0.006253165);
   h_sl__3->SetBinError(30,0.006583565);
   h_sl__3->SetBinError(31,0.006898592);
   h_sl__3->SetBinError(32,0.007195287);
   h_sl__3->SetBinError(33,0.007470898);
   h_sl__3->SetBinError(34,0.007722926);
   h_sl__3->SetBinError(35,0.007949157);
   h_sl__3->SetBinError(36,0.008147698);
   h_sl__3->SetBinError(37,0.008316998);
   h_sl__3->SetBinError(38,0.008455866);
   h_sl__3->SetBinError(39,0.00856348);
   h_sl__3->SetBinError(40,0.008639385);
   h_sl__3->SetBinError(41,0.008683492);
   h_sl__3->SetBinError(42,0.008696061);
   h_sl__3->SetBinError(43,0.008677681);
   h_sl__3->SetBinError(44,0.008629248);
   h_sl__3->SetBinError(45,0.008551939);
   h_sl__3->SetBinError(46,0.00844718);
   h_sl__3->SetBinError(47,0.008316618);
   h_sl__3->SetBinError(48,0.008162079);
   h_sl__3->SetBinError(49,0.007985543);
   h_sl__3->SetBinError(50,0.0077891);
   h_sl__3->SetBinError(51,0.007574919);
   h_sl__3->SetBinError(52,0.007345217);
   h_sl__3->SetBinError(53,0.007102225);
   h_sl__3->SetBinError(54,0.006848158);
   h_sl__3->SetBinError(55,0.00658519);
   h_sl__3->SetBinError(56,0.006315433);
   h_sl__3->SetBinError(57,0.006040908);
   h_sl__3->SetBinError(58,0.005763535);
   h_sl__3->SetBinError(59,0.005485118);
   h_sl__3->SetBinError(60,0.005207332);
   h_sl__3->SetBinError(61,0.004931715);
   h_sl__3->SetBinError(62,0.00465967);
   h_sl__3->SetBinError(63,0.004392452);
   h_sl__3->SetBinError(64,0.004131173);
   h_sl__3->SetBinError(65,0.003876803);
   h_sl__3->SetBinError(66,0.003630169);
   h_sl__3->SetBinError(67,0.003391961);
   h_sl__3->SetBinError(68,0.003162742);
   h_sl__3->SetBinError(69,0.00294295);
   h_sl__3->SetBinError(70,0.002732907);
   h_sl__3->SetBinError(71,0.00253283);
   h_sl__3->SetBinError(72,0.00234284);
   h_sl__3->SetBinError(73,0.002162968);
   h_sl__3->SetBinError(74,0.001993165);
   h_sl__3->SetBinError(75,0.001833315);
   h_sl__3->SetBinError(76,0.00168324);
   h_sl__3->SetBinError(77,0.001542709);
   h_sl__3->SetBinError(78,0.001411447);
   h_sl__3->SetBinError(79,0.001289143);
   h_sl__3->SetBinError(80,0.001175456);
   h_sl__3->SetBinError(81,0.001070024);
   h_sl__3->SetBinError(82,0.0009724654);
   h_sl__3->SetBinError(83,0.0008823904);
   h_sl__3->SetBinError(84,0.0007994017);
   h_sl__3->SetBinError(85,0.0007231);
   h_sl__3->SetBinError(86,0.0006530883);
   h_sl__3->SetBinError(87,0.0005889746);
   h_sl__3->SetBinError(88,0.0005303748);
   h_sl__3->SetBinError(89,0.000476915);
   h_sl__3->SetBinError(90,0.0004282324);
   h_sl__3->SetBinError(91,0.0003839753);
   h_sl__3->SetBinError(92,0.0003437993);
   h_sl__3->SetBinError(93,0.0003073577);
   h_sl__3->SetBinError(94,0.0002742848);
   h_sl__3->SetBinError(95,0.0002441738);
   h_sl__3->SetBinError(96,0.0002165595);
   h_sl__3->SetBinError(97,0.0001909285);
   h_sl__3->SetBinError(98,0.0001667731);
   h_sl__3->SetBinError(99,0.0001436894);
   h_sl__3->SetBinError(100,0.0001214862);
   h_sl__3->SetEntries(100);
   h_sl__3->SetLineColor(6);
   h_sl__3->SetLineWidth(3);
   h_sl__3->GetXaxis()->SetLabelFont(42);
   h_sl__3->GetXaxis()->SetTitleOffset(1);
   h_sl__3->GetXaxis()->SetTitleFont(42);
   h_sl__3->GetYaxis()->SetLabelFont(42);
   h_sl__3->GetYaxis()->SetTitleFont(42);
   h_sl__3->GetZaxis()->SetLabelFont(42);
   h_sl__3->GetZaxis()->SetTitleOffset(1);
   h_sl__3->GetZaxis()->SetTitleFont(42);
   h_sl__3->Draw("hsame");
   
   TLegend *leg = new TLegend(0.54,0.74,0.87,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_nll_","Statistical","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_snll","Statistical + Systematic","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_sl","Likelihood","l");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TGaxis *gaxis = new TGaxis(9,0,9,10,0,0.03694641,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.1);
   gaxis->SetTitleSize(0.05);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetTitle("Likelihood");
   gaxis->SetLineWidth(2);
   gaxis->Draw();
   TLine *line = new TLine(0,0,0,4);

   ci = TColor::GetColor("#cc00ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TArrow *arrow = new TArrow(4.4,2.8,4.4,0,0.01,"|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(5.1,1.52,5.1,0,0.01,"|>");

   ci = TColor::GetColor("#00ffff");
   arrow->SetFillColor(ci);
   arrow->SetFillStyle(1001);

   ci = TColor::GetColor("#00ffff");
   arrow->SetLineColor(ci);
   arrow->SetLineWidth(2);
   arrow->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

